Computation of $\langle \Phi^2\rangle$ and quantum fluxes at the polar interior of a spinning black hole

Renormalization of physical quantities for quantum field theories in curved spacetimes can be achieved via the consistent subtraction of counterterms within a regularization scheme such as a point-splitting method. Pragmatic mode-sum regularization (PMR) is a point-splitting method which is particularly suitable for rotating black hole spacetimes. We extend and tailor the t-splitting variant of PMR specifically for the interior of a Kerr black hole on the axis of rotation, focusing on a minimally-coupled massless scalar field in the physically-motivated Unruh state. The method addresses unique challenges in the black hole interior that do not occur outside. In particular, while the infinite sum over multipolar number l converges in the black hole exterior, it diverges in the interior, necessitating the subtraction of a so-called intermediate divergence which includes introducing an additional "small" split in the direction of the polar angle. This procedure is outlined and justified, along with the standard PMR method's counterterms subtraction. We apply this method to calculate the renormalized energy-momentum fluxes $\langle T_{uu}\rangle^U_\text{ren}$, $\langle T_{vv}\rangle^U_\text{ren}$ (where u and v are the standard Eddington coordinates) and the renormalized field square $\langle \Phi^2\rangle^U_\text{ren}$ throughout the black hole interior, spanning from (just off) the event horizon to (just off) the inner horizon. Special emphasis is placed on the inner horizon vicinity, where our t-splitting results for the fluxes asymptote to those obtained directly at the inner horizon using a different method in a previous work. In an Appendix, we develop an alternative t-splitting PMR variant which does not include the intermediate divergence subtraction. We utilize it for independent computations that are used to verify the standard t-splitting variant presented in the main text.

==> anc/SupplementalMaterial_1_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    273035,       6224]
NotebookOptionsPosition[    269164,       6158]
NotebookOutlinePosition[    269596,       6175]
CellTagsIndexPosition[    269553,       6172]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This notebook is the Supplemental Material to the paper \
\[OpenCurlyDoubleQuote]Computation of <Phi^2> and quantum fluxes at the polar \
interior of a spinning black hole\[CloseCurlyDoubleQuote] by Noa Zilberman, \
Marc Casals, Adam Levi, Amos Ori and Adrian Ottewill.\
\>", "Text",
 CellChangeTimes->{{3.935661875460548*^9, 3.9356618916226873`*^9}, {
   3.935664188397027*^9, 3.935664217027691*^9}, {3.9357589993188753`*^9, 
   3.935759007030871*^9}, {3.935803046441222*^9, 3.935803052530367*^9}, {
   3.935803106570901*^9, 3.935803178986732*^9}, {3.9358032133713408`*^9, 
   3.9358032143148746`*^9}, {3.9358677909401336`*^9, 3.9358677987936797`*^9}, 
   3.936015666833617*^9, {3.9360157526625075`*^9, 3.936015774820234*^9}, {
   3.936096551522751*^9, 3.936096561684498*^9}, {3.936096594760414*^9, 
   3.936096687336052*^9}, {3.9361824153782387`*^9, 3.936182418725477*^9}, {
   3.9367235784667478`*^9, 
   3.9367235807981644`*^9}},ExpressionUUID->"c6cedcad-c5d4-4e56-993f-\
2246945c0b3d"],

Cell[CellGroupData[{

Cell["The PMR t-splitting counterterms in Kerr spacetime", "Title",
 CellChangeTimes->{{3.9355811918060493`*^9, 3.9355812077290087`*^9}, {
   3.9355815001358285`*^9, 3.9355815204508657`*^9}, {3.935586126853133*^9, 
   3.9355861303705893`*^9}, 3.9355891086385064`*^9, {3.9361826206505938`*^9, 
   3.9361826220814943`*^9}},ExpressionUUID->"8d9db75f-3a16-46a4-b2d5-\
cf686c4794ef"],

Cell[TextData[{
 "The PMR t-splitting counterterms for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    SuperscriptBox["\[Phi]", "2"], ">"}], TraditionalForm]],ExpressionUUID->
  "c409ea49-32cf-474b-87b4-6ca7c52ded62"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    SubscriptBox["T", "\[Alpha]\[Beta]"], ">"}], TraditionalForm]],
  ExpressionUUID->"e3f55a71-3bac-4dcb-9f42-c6d955d9f2f9"],
 " for a minimally-coupled massless scalar field, originally computed (but \
had never been published) several years ago by one of us (Adam Levi) in \
Boyer-Lindquist coordinates, are given here at a general spacetime point \
(either inside or outside the event horizon) in a Kerr spacetime with spin \
parameter a and mass parameter M.\nAll counterterms provided below should be \
multiplied by ",
 Cell[BoxData[
  TemplateBox[{
    InterpretationBox["\[InvisibleSpace]", 1], "\"\[HBar]\"", 
    "reduced Planck constant", "\"ReducedPlanckConstant\""},
   "Quantity"]], "Output",
  CellChangeTimes->{3.9357561377368317`*^9},ExpressionUUID->
  "b9c43f1a-703a-49d4-982a-efc155eab176"],
 ".\nOther basic quantities used are:"
}], "Text",
 CellChangeTimes->{{3.935580451550621*^9, 3.9355805742644277`*^9}, {
   3.9355815309750175`*^9, 3.9355815354021597`*^9}, {3.9355895860742083`*^9, 
   3.9355895877318892`*^9}, {3.935597132071471*^9, 3.9355971855707636`*^9}, {
   3.9355972223086195`*^9, 3.935597268533244*^9}, {3.9356611330587893`*^9, 
   3.935661155944415*^9}, {3.935661209590562*^9, 3.9356612537706885`*^9}, {
   3.9356615531885037`*^9, 3.9356615552940397`*^9}, {3.9356633646794257`*^9, 
   3.935663369951169*^9}, {3.935670286542676*^9, 3.935670369275054*^9}, {
   3.9356707893339577`*^9, 3.935670887901161*^9}, 3.935755958587081*^9, {
   3.93575631594308*^9, 3.935756346318571*^9}, {3.935756419674779*^9, 
   3.9357564300462275`*^9}, {3.935802833183752*^9, 3.935802833975589*^9}, {
   3.9358030824748707`*^9, 3.9358030847862597`*^9}, {3.935867840482359*^9, 
   3.9358678527015615`*^9}, {3.9360160134211025`*^9, 3.936016045528944*^9}, {
   3.936016167153673*^9, 3.936016172997573*^9}, {3.9360162169082985`*^9, 
   3.9360162391673393`*^9}, {3.936182181438998*^9, 3.9361821899652643`*^9}, {
   3.9361822829257555`*^9, 3.9361822854096622`*^9}, {3.9361823181347065`*^9, 
   3.9361823446705437`*^9}, {3.936182497589891*^9, 3.9361825020217533`*^9}, {
   3.936182539453622*^9, 3.9361826072712493`*^9}, {3.936182680005375*^9, 
   3.936182706548473*^9}},ExpressionUUID->"3d77cbfd-57fa-49ae-a4ec-\
6f64ea452123"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   RowBox[{
    SuperscriptBox["r", "2"], "-", 
    RowBox[{"2", "M", " ", "r"}], "+", 
    SuperscriptBox["a", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gtt", "=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", "M", " ", "r"}], 
        SuperscriptBox["\[Rho]", "2"]]}], ")"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     SubscriptBox["g", "tt"], " ", "metric", " ", "element", " ", "in", " ", 
     "Boyer"}], "-", 
    RowBox[{"Lindquist", " ", "coordinates"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7594986970409994`*^9, 3.759498702508768*^9}, {
   3.759498934041095*^9, 3.7594989553386974`*^9}, {3.7594991589728594`*^9, 
   3.7594992135000668`*^9}, {3.759499341136874*^9, 3.759499349409529*^9}, {
   3.7595543037093573`*^9, 3.7595543043365383`*^9}, {3.7595593999108477`*^9, 
   3.759559428642617*^9}, 3.8204879385839467`*^9, 3.8204880973920364`*^9, {
   3.935580833337036*^9, 3.9355808686300974`*^9}, {3.935581539185068*^9, 
   3.9355815574854727`*^9}, {3.9355853335376034`*^9, 
   3.9355853343917675`*^9}, {3.9355892061832523`*^9, 
   3.9355892098607974`*^9}, {3.935589275508069*^9, 3.9355892831197157`*^9}, {
   3.9355893428812623`*^9, 3.935589346489966*^9}, {3.9355896160730076`*^9, 
   3.935589620776519*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"886214ae-cd29-47a3-a6cc-c58e0418f2ec"],

Cell[CellGroupData[{

Cell[TextData[{
 "Counterterms for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    SuperscriptBox["\[Phi]", "2"], ">"}], TraditionalForm]],ExpressionUUID->
  "47efbed2-25b8-4b99-8353-24e8722cf606"]
}], "Subtitle",
 CellChangeTimes->{{3.935581113731058*^9, 3.935581121398755*^9}, {
  3.9355834711377063`*^9, 
  3.9355834739003735`*^9}},ExpressionUUID->"c4b77f18-a37e-429e-82a9-\
c52a2f68da5f"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["E", "sing"], TraditionalForm]],ExpressionUUID->
  "d52aefaa-5382-41ae-91ae-924e692d3f6b"],
 "(\[Omega]) and the finite counterterm ",
 Cell[BoxData[
  FormBox["e", TraditionalForm]],ExpressionUUID->
  "9701bad7-1f9e-4ddc-8656-434afc469058"],
 " (see Subsec. III.C.1 in the main text) are given. We provide here \
expressions for a general \[Theta], which reduce to Eqs. (3.46) and (3.47) of \
the main text at the pole (\[Theta]=0)."
}], "Text",
 CellChangeTimes->{{3.9355812588227687`*^9, 3.935581259274429*^9}, {
  3.9355813103055153`*^9, 3.935581484276803*^9}, {3.935584305801031*^9, 
  3.935584319036145*^9}, {3.935590063920582*^9, 3.9355901637851143`*^9}, {
  3.935590195899504*^9, 3.9355902817781525`*^9}, {3.9355952018319016`*^9, 
  3.935595202443801*^9}, {3.935597309766669*^9, 
  3.9355973328423195`*^9}},ExpressionUUID->"75829da9-f6c2-476d-afee-\
3738049191a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Esing", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "-", 
        RowBox[{"2", " ", "M", " ", "r"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]], "*", 
    "\[Omega]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935580997939083*^9, 3.9355810285968885`*^9}, {
   3.935589213520652*^9, 3.9355892411502295`*^9}, {3.935589308679624*^9, 
   3.935589322990763*^9}, {3.935590289808795*^9, 3.935590300529542*^9}, 
   3.935670556243925*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"1c735c2b-0b69-431f-bd9a-7d74da6e476b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e", "=", 
   RowBox[{
    SuperscriptBox["M", "2"], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}], "2"]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Rho]", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", "M", " ", "r"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9355810129402556`*^9, 3.9355810135712852`*^9}, 
   3.9355815789677606`*^9, {3.9355836039903836`*^9, 3.935583604546199*^9}, {
   3.935589220337075*^9, 3.9355892344155455`*^9}, {3.935589312144174*^9, 
   3.935589337181652*^9}, {3.9355905165623474`*^9, 3.9355905445297947`*^9}, 
   3.935590582310241*^9, 3.9356705581643*^9, {3.935670635501498*^9, 
   3.9356706358556643`*^9}, 3.9356706794844503`*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"7af60bb8-603d-46cd-9b0c-cab3adbdc7c4"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.935581161389353*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"bfc2ed53-c042-4819-8c1a-4b82d452719a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Counterterms for the full ",
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    SubscriptBox["T", "\[Alpha]\[Beta]"], ">"}], TraditionalForm]],
  ExpressionUUID->"fe0b5637-31cd-4bf0-b498-0b02664cb408"]
}], "Subtitle",
 CellChangeTimes->{{3.935581113731058*^9, 3.935581150636938*^9}, {
  3.935583477312291*^9, 
  3.9355834787811627`*^9}},ExpressionUUID->"aa60bd87-e1d7-4dfe-aea8-\
13a23bd51123"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["T", "\[Alpha]\[Beta]"], "sing"], TraditionalForm]],
  ExpressionUUID->"65f65737-b76d-4c48-be2c-e7a5f6c0826f"],
 "(\[Omega]) and the finite counterterm ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "\[Alpha]\[Beta]"], TraditionalForm]],ExpressionUUID->
  "25e17f69-86b2-4fbf-b930-d39b286db904"],
 " are given (see Subsec. III.C.2 in the main text for their introduction in \
the \[Alpha]=\[Beta]=y case, where y=u or v. For a general component \
\[Alpha],\[Beta] replace yy by \[Alpha]\[Beta] in Eq. (3.48)). \nIn \
particular, we write here ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       SubscriptBox["T", "\[Alpha]\[Beta]"], "sing"], "(", "\[Omega]", ")"}], 
     "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["A", "\[Alpha]\[Beta]"], 
        StyleBox["*",
         FontWeight->"Plain"], 
        StyleBox[
         SuperscriptBox["\[Omega]", "3"],
         FontWeight->"Plain"]}], "+", 
       SubscriptBox["B", "\[Alpha]\[Beta]"]}], "*", "\[Omega]"}]}],
    FontWeight->"Plain"], TraditionalForm]], "Input",ExpressionUUID->
  "ad2a444a-2b7d-4a5f-866e-b8cc6b6e22fa"],
 " and provide the coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "\[Alpha]\[Beta]"], TraditionalForm]],ExpressionUUID->
  "d18d1d7d-369d-4ee6-b378-3eba2b512d0f"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["B", "\[Alpha]\[Beta]"], TraditionalForm]],ExpressionUUID->
  "83a50d85-d505-40ff-891d-4bbe3f08ea5e"],
 ".\nAll three quantities, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "\[Alpha]\[Beta]"], TraditionalForm]],ExpressionUUID->
  "a1af170c-d37e-4028-884b-dd8ca0f9c70a"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["B", "\[Alpha]\[Beta]"], TraditionalForm]],ExpressionUUID->
  "fda2d685-2203-4682-b9e8-428f8412b1de"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "\[Alpha]\[Beta]"], TraditionalForm]],ExpressionUUID->
  "9b069582-6ca7-44f2-8b0e-7e26163fc1e0"],
 ", are given in matrix form in Boyer-Lindquist coordinates. Each element may \
be displayed separately by following the matrix name with [[ , ]]. For \
example [[1,4]] will access the t\[Phi] component, etc.\nWe then focus on the \
flux components at the pole in coordinates (u,v,\[Theta],\[Phi]), which are \
given in Eqs. (3.49) and (3.50) in the main manuscript."
}], "Text",
 CellChangeTimes->{{3.9355812588227687`*^9, 3.935581259274429*^9}, {
  3.9355813103055153`*^9, 3.935581484276803*^9}, {3.935584305801031*^9, 
  3.935584319036145*^9}, {3.9355954301902375`*^9, 3.9355954459709044`*^9}, {
  3.9355954808590784`*^9, 3.935595530800172*^9}, {3.9355956281371202`*^9, 
  3.9355957058617525`*^9}, {3.93559578972724*^9, 3.9355959465398293`*^9}, {
  3.935596081024506*^9, 3.9355962207988915`*^9}, {3.935597042796132*^9, 
  3.935597060871618*^9}, {3.9355973746093507`*^9, 3.9355974162037516`*^9}, {
  3.9355974746560183`*^9, 3.9355975173629313`*^9}, {3.9355975580302887`*^9, 
  3.9355976147069435`*^9}, {3.935663009451776*^9, 3.9356630155455723`*^9}, {
  3.935667944670742*^9, 3.935667995230318*^9}, {3.935757336938861*^9, 
  3.9357573623248515`*^9}, {3.9357575066724186`*^9, 3.9357575135642405`*^9}, {
  3.935757875170091*^9, 3.93575787550858*^9}, {3.9357599059853325`*^9, 
  3.935760012219641*^9}},ExpressionUUID->"f5e23d7d-1ef2-4d74-bbf1-\
13a96bb946fb"],

Cell[CellGroupData[{

Cell["\<\
The counterterms in Boyer-Lindquist (BL) coordinates (t,r,\[Theta],\[Phi])\
\>", "Subsection",
 CellChangeTimes->{{3.935580365039156*^9, 3.935580384190516*^9}, {
   3.935581270729161*^9, 3.935581274378539*^9}, 
   3.935596138605976*^9},ExpressionUUID->"8b54e188-3821-4664-ac5b-\
ae921cb15731"],

Cell[BoxData[
 RowBox[{"Coefficient", " ", "of", " ", 
  SuperscriptBox["\[Omega]", "3"], " ", "in", " ", "BL", " ", 
  "coordinates"}]], "Text",
 CellChangeTimes->{{3.7595030454375772`*^9, 3.7595030598855867`*^9}, {
  3.9355803924783096`*^9, 3.935580402656847*^9}, {3.9355812769464316`*^9, 
  3.9355812869695206`*^9}, {3.935587696355192*^9, 
  3.9355876974581785`*^9}},ExpressionUUID->"df14bca4-f9bd-4536-8293-\
ac277fa4d838"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A\[Alpha]\[Beta]", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"4", " ", "gtt", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], "0", "0", 
        FractionBox[
         RowBox[{"a", " ", "M", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["gtt", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]]},
       {"0", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "3"], 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
           "2"]}]], "0", "0"},
       {"0", "0", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "3"], 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
           "2"]}]], "0"},
       {
        FractionBox[
         RowBox[{"a", " ", "M", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["gtt", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["a", "6"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "M"}], "+", 
                RowBox[{"11", " ", "r"}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"M", " ", "r"}], "+", 
                SuperscriptBox["r", "2"]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "4"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "M"}], "+", 
                   RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"2", " ", "M", " ", "r"}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", "\[CapitalDelta]", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
          RowBox[{"96", " ", 
           SuperscriptBox["gtt", "3"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "4"]}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9355894215515327`*^9, 3.9355894238082256`*^9}, 
   3.935596739255329*^9, 3.935670583976489*^9, {3.9357575964226418`*^9, 
   3.935757596929041*^9}, {3.9357576279069967`*^9, 3.935757628069416*^9}, {
   3.935757736830221*^9, 3.935757736965008*^9}, {3.935757776261071*^9, 
   3.93575779170621*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"ebc9c5d9-27ec-4977-831f-7cb51a80822c"],

Cell["Coefficient of \[Omega] in BL coordinates", "Text",
 CellChangeTimes->{{3.7595552624670467`*^9, 3.759555263121508*^9}, {
  3.9355804062225895`*^9, 3.9355804141237884`*^9}, {3.93559629464176*^9, 
  3.9355962994805117`*^9}},ExpressionUUID->"636e4d5b-211f-4012-9eef-\
09e54f4d8a62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B\[Alpha]\[Beta]", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"a", " ", 
           SuperscriptBox["M", "2"], " ", "\[CapitalDelta]", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
          RowBox[{"12", " ", 
           SuperscriptBox["gtt", "3"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "6"]}]]}]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"M", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"19", " ", "M"}], "-", 
                RowBox[{"27", " ", "r"}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"17", " ", "M", " ", "r"}], "+", 
                SuperscriptBox["r", "2"]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "M"}], "-", 
                   RowBox[{"6", " ", "r"}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", "M"}], "-", 
                   RowBox[{"7", " ", "r"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"M", "-", "r"}], ")"}], " ", "r"}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "M"}], "+", "r"}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
          RowBox[{"96", " ", 
           SuperscriptBox["gtt", "3"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]", " ", 
           SuperscriptBox["\[Rho]", "6"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "M", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M", " ", "r"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["gtt", "3"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "6"]}]]}], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "M", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M", " ", "r"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["gtt", "3"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "6"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"M", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "+", 
                RowBox[{"9", " ", "r"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"5", " ", "M", " ", "r"}], "+", 
                SuperscriptBox["r", "2"]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"5", " ", "M", " ", "r"}], "+", 
                SuperscriptBox["r", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"M", "+", 
                   RowBox[{"3", " ", "r"}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{"M", "+", 
                   RowBox[{"5", " ", "r"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "4"], " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
          RowBox[{"48", " ", 
           SuperscriptBox["gtt", "3"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "6"]}]]}], "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"a", " ", 
           SuperscriptBox["M", "2"], " ", "\[CapitalDelta]", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
          RowBox[{"12", " ", 
           SuperscriptBox["gtt", "3"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "6"]}]]}], "0", "0", 
        FractionBox[
         RowBox[{"M", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", "M"}], "+", 
               RowBox[{"9", " ", "r"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["M", "2"]}], "-", 
               RowBox[{"5", " ", "M", " ", "r"}], "+", 
               SuperscriptBox["r", "2"]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["a", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "+", 
               RowBox[{"M", " ", "r"}], "+", 
               SuperscriptBox["r", "2"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"M", "+", 
                  RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["M", "2"]}], "-", 
                  RowBox[{"3", " ", "M", " ", "r"}], "+", 
                  SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "M"}], "+", "r"}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{"96", " ", 
          SuperscriptBox["gtt", "4"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Rho]", "8"]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.935589483907731*^9, 3.9355894865748186`*^9}, 
   3.9356705889625163`*^9, {3.9357575394961195`*^9, 3.9357575400293827`*^9}, {
   3.935757599180559*^9, 3.935757600052309*^9}, {3.9357576344404125`*^9, 
   3.93575763460534*^9}, {3.9357577381170173`*^9, 3.9357577382406855`*^9}, {
   3.9357577951881514`*^9, 3.9357577956270576`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"6d4b2b76-ee5c-44e3-86c8-b1160401aef4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tsing\[Alpha]\[Beta]", "=", 
   RowBox[{
    RowBox[{"A\[Alpha]\[Beta]", "*", 
     SuperscriptBox["\[Omega]", "3"]}], "+", 
    RowBox[{"B\[Alpha]\[Beta]", "*", "\[Omega]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9356705702902775`*^9, 3.9356705738426065`*^9}, {
   3.9357560249681606`*^9, 3.9357560276025*^9}, 3.935756150435551*^9, {
   3.9357562172239065`*^9, 3.9357562187988415`*^9}, {3.9357578180326085`*^9, 
   3.935757820714099*^9}, {3.9357579144499264`*^9, 3.93575791915079*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"d391c605-6ef3-4508-80e7-33a9210454b9"],

Cell["Finite counterterm in BL coordinates", "Text",
 CellChangeTimes->{{3.759555439932129*^9, 3.7595554470403666`*^9}, {
  3.935580427475716*^9, 3.93558043757521*^9}, {3.935596316373351*^9, 
  3.935596324780134*^9}},ExpressionUUID->"39b0e60b-b748-41ff-9731-\
c212a367adeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e\[Alpha]\[Beta]", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5904"}], " ", 
              SuperscriptBox["a", "14"]}], "-", 
             RowBox[{"896", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"58464", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", "r"}], "+", 
             RowBox[{"3472", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "3"], " ", "r"}], "+", 
             RowBox[{"30240", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"214168", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"3360", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"319368", " ", 
              SuperscriptBox["a", "10"], " ", "M", " ", 
              SuperscriptBox["r", "3"]}], "+", 
             RowBox[{"340960", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "3"]}], "+", 
             RowBox[{"125712", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["r", "4"]}], "+", 
             RowBox[{"1310104", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "4"]}], "-", 
             RowBox[{"199680", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "4"]}], "-", 
             RowBox[{"806496", " ", 
              SuperscriptBox["a", "8"], " ", "M", " ", 
              SuperscriptBox["r", "5"]}], "-", 
             RowBox[{"2454528", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "5"]}], "+", 
             RowBox[{"39840", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["r", "6"]}], "+", 
             RowBox[{"1429760", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "6"]}], "+", 
             RowBox[{"1778688", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "6"]}], "+", 
             RowBox[{"455424", " ", 
              SuperscriptBox["a", "6"], " ", "M", " ", 
              SuperscriptBox["r", "7"]}], "+", 
             RowBox[{"432128", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "7"]}], "-", 
             RowBox[{"268800", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["r", "8"]}], "-", 
             RowBox[{"3159296", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "8"]}], "-", 
             RowBox[{"2580480", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "8"]}], "+", 
             RowBox[{"1966080", " ", 
              SuperscriptBox["a", "4"], " ", "M", " ", 
              SuperscriptBox["r", "9"]}], "+", 
             RowBox[{"4892672", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "9"]}], "-", 
             RowBox[{"359424", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["r", "10"]}], "-", 
             RowBox[{"3515392", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "10"]}], "+", 
             RowBox[{"282624", " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "10"]}], "+", 
             RowBox[{"1139712", " ", 
              SuperscriptBox["a", "2"], " ", "M", " ", 
              SuperscriptBox["r", "11"]}], "-", 
             RowBox[{"528384", " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "11"]}], "-", 
             RowBox[{"141312", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "12"]}], "+", 
             RowBox[{"365568", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "12"]}], "-", 
             RowBox[{"110592", " ", "M", " ", 
              SuperscriptBox["r", "13"]}], "+", 
             RowBox[{"12288", " ", 
              SuperscriptBox["r", "14"]}], "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9873", " ", 
                 SuperscriptBox["a", "12"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "10"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"175", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"12051", " ", "M", " ", "r"}], "-", 
                   RowBox[{"6984", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "8"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"686", " ", 
                    SuperscriptBox["M", "3"]}], "-", 
                   RowBox[{"43149", " ", 
                    SuperscriptBox["M", "2"], " ", "r"}], "-", 
                   RowBox[{"70161", " ", "M", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"28170", " ", 
                    SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
                RowBox[{"1024", " ", 
                 SuperscriptBox["r", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2520", " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                   RowBox[{"4594", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "+", 
                   RowBox[{"3113", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"927", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"102", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"1024", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2316"}], " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                   RowBox[{"444", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "+", 
                   RowBox[{"3758", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"2271", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"396", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"384", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["r", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"780", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   RowBox[{"9736", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "-", 
                   RowBox[{"6109", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"1269", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"900", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["a", "6"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "84"}], " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   RowBox[{"8336", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "+", 
                   RowBox[{"33881", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"21690", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"1572", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1434", " ", 
                 SuperscriptBox["a", "10"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"160", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"13401", " ", "M", " ", "r"}], "-", 
                   RowBox[{"10440", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "6"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"82", " ", 
                    SuperscriptBox["M", "3"]}], "-", 
                   RowBox[{"5571", " ", 
                    SuperscriptBox["M", "2"], " ", "r"}], "-", 
                   RowBox[{"11433", " ", "M", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"4770", " ", 
                    SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2316"}], " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                   RowBox[{"88", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "+", 
                   RowBox[{"3143", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"1908", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"324", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"468", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   RowBox[{"6108", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "-", 
                   RowBox[{"4471", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"45", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"342", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "84"}], " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   RowBox[{"7772", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "+", 
                   RowBox[{"36983", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"25668", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"3012", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"2283", " ", 
              SuperscriptBox["a", "14"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"140", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"19644", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"664", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "3"], " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"22560", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"56452", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"768", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"159636", " ", 
              SuperscriptBox["a", "10"], " ", "M", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"62464", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"68040", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"376768", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"19968", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"276864", " ", 
              SuperscriptBox["a", "8"], " ", "M", " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"279552", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"40704", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"228480", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"20352", " ", 
              SuperscriptBox["a", "6"], " ", "M", " ", 
              SuperscriptBox["r", "7"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"10752", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["r", "8"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"624", " ", 
              SuperscriptBox["a", "14"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"4608", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "3"], " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"7776", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"9992", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"39768", " ", 
              SuperscriptBox["a", "10"], " ", "M", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"6304", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"16560", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"51592", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"37152", " ", 
              SuperscriptBox["a", "8"], " ", "M", " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"5088", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"129", " ", 
              SuperscriptBox["a", "14"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"684", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "3"], " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"1440", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"788", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"4068", " ", 
              SuperscriptBox["a", "10"], " ", "M", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"1512", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["a", "14"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "14"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"14", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
          RowBox[{"1474560", " ", 
           SuperscriptBox["gtt", "3"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "20"]}]]}], "0", "0", 
        FractionBox[
         RowBox[{"a", " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"17820", " ", 
             SuperscriptBox["a", "16"]}], "+", 
            RowBox[{"7308", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["M", "2"]}], "-", 
            RowBox[{"174420", " ", 
             SuperscriptBox["a", "14"], " ", "M", " ", "r"}], "-", 
            RowBox[{"32312", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "3"], " ", "r"}], "+", 
            RowBox[{"152388", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"755300", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"42112", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"992124", " ", 
             SuperscriptBox["a", "12"], " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "-", 
            RowBox[{"1669120", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "3"]}], "-", 
            RowBox[{"13440", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"576072", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{"1810944", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{"1825280", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "4"]}], "-", 
            RowBox[{"3065744", " ", 
             SuperscriptBox["a", "10"], " ", "M", " ", 
             SuperscriptBox["r", "5"]}], "+", 
            RowBox[{"1532256", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "5"]}], "-", 
            RowBox[{"798720", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "5"]}], "+", 
            RowBox[{"1262304", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["r", "6"]}], "+", 
            RowBox[{"4794336", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "6"]}], "-", 
            RowBox[{"8251392", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "6"]}], "-", 
            RowBox[{"6324160", " ", 
             SuperscriptBox["a", "8"], " ", "M", " ", 
             SuperscriptBox["r", "7"]}], "-", 
            RowBox[{"1720320", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "7"]}], "+", 
            RowBox[{"7114752", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "7"]}], "+", 
            RowBox[{"1765440", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["r", "8"]}], "+", 
            RowBox[{"13352448", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "8"]}], "+", 
            RowBox[{"4001792", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "8"]}], "-", 
            RowBox[{"8376320", " ", 
             SuperscriptBox["a", "6"], " ", "M", " ", 
             SuperscriptBox["r", "9"]}], "-", 
            RowBox[{"20590592", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "9"]}], "-", 
            RowBox[{"10321920", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "9"]}], "+", 
            RowBox[{"1635840", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["r", "10"]}], "+", 
            RowBox[{"17782272", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "10"]}], "+", 
            RowBox[{"21200896", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "10"]}], "-", 
            RowBox[{"6721024", " ", 
             SuperscriptBox["a", "4"], " ", "M", " ", 
             SuperscriptBox["r", "11"]}], "-", 
            RowBox[{"18923520", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "11"]}], "+", 
            RowBox[{"1130496", " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "11"]}], "+", 
            RowBox[{"1022976", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["r", "12"]}], "+", 
            RowBox[{"9756672", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "12"]}], "-", 
            RowBox[{"1474560", " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "12"]}], "-", 
            RowBox[{"2963456", " ", 
             SuperscriptBox["a", "2"], " ", "M", " ", 
             SuperscriptBox["r", "13"]}], "-", 
            RowBox[{"28672", " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "13"]}], "+", 
            RowBox[{"405504", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "14"]}], "+", 
            RowBox[{"864256", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "14"]}], "-", 
            RowBox[{"458752", " ", "M", " ", 
             SuperscriptBox["r", "15"]}], "+", 
            RowBox[{"73728", " ", 
             SuperscriptBox["r", "16"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"29997", " ", 
                SuperscriptBox["a", "14"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4016", " ", 
                   SuperscriptBox["M", "2"]}], "-", 
                  RowBox[{"97098", " ", "M", " ", "r"}], "+", 
                  RowBox[{"83439", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["a", "10"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3326"}], " ", 
                   SuperscriptBox["M", "3"]}], "+", 
                  RowBox[{"77741", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"98745", " ", "M", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"57240", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["a", "8"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4312", " ", 
                   SuperscriptBox["M", "4"]}], "-", 
                  RowBox[{"168660", " ", 
                   SuperscriptBox["M", "3"], " ", "r"}], "+", 
                  RowBox[{"165982", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"290105", " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"119790", " ", 
                   SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
               RowBox[{"256", " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["r", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4680", " ", 
                   SuperscriptBox["M", "5"]}], "+", 
                  RowBox[{"49236", " ", 
                   SuperscriptBox["M", "4"], " ", "r"}], "+", 
                  RowBox[{"4916", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"69150", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"42725", " ", "M", " ", 
                   SuperscriptBox["r", "4"]}], "-", 
                  RowBox[{"8019", " ", 
                   SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
               RowBox[{"2048", " ", 
                SuperscriptBox["r", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5040"}], " ", 
                   SuperscriptBox["M", "5"]}], "+", 
                  RowBox[{"9984", " ", 
                   SuperscriptBox["M", "4"], " ", "r"}], "-", 
                  RowBox[{"8044", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"3438", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"821", " ", "M", " ", 
                   SuperscriptBox["r", "4"]}], "+", 
                  RowBox[{"90", " ", 
                   SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
               RowBox[{"2048", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "7"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4632", " ", 
                   SuperscriptBox["M", "5"]}], "+", 
                  RowBox[{"2368", " ", 
                   SuperscriptBox["M", "4"], " ", "r"}], "-", 
                  RowBox[{"12288", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"9969", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"3435", " ", "M", " ", 
                   SuperscriptBox["r", "4"]}], "+", 
                  RowBox[{"468", " ", 
                   SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
               RowBox[{"256", " ", 
                SuperscriptBox["a", "6"], " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "84"}], " ", 
                   SuperscriptBox["M", "5"]}], "+", 
                  RowBox[{"11220", " ", 
                   SuperscriptBox["M", "4"], " ", "r"}], "+", 
                  RowBox[{"11471", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"25319", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"35348", " ", "M", " ", 
                   SuperscriptBox["r", "4"]}], "+", 
                  RowBox[{"9765", " ", 
                   SuperscriptBox["r", "5"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8811", " ", 
                SuperscriptBox["a", "12"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "10"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3315", " ", 
                   SuperscriptBox["M", "2"]}], "-", 
                  RowBox[{"83769", " ", "M", " ", "r"}], "+", 
                  RowBox[{"67941", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "8"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "14630"}], " ", 
                   SuperscriptBox["M", "3"]}], "+", 
                  RowBox[{"343073", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"386535", " ", "M", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"223290", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["a", "6"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"584", " ", 
                   SuperscriptBox["M", "4"]}], "-", 
                  RowBox[{"21936", " ", 
                   SuperscriptBox["M", "3"], " ", "r"}], "+", 
                  RowBox[{"14552", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"29785", " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"12510", " ", 
                   SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
               RowBox[{"256", " ", 
                SuperscriptBox["r", "7"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4632", " ", 
                   SuperscriptBox["M", "5"]}], "+", 
                  RowBox[{"1656", " ", 
                   SuperscriptBox["M", "4"], " ", "r"}], "-", 
                  RowBox[{"9840", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"6953", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"1837", " ", "M", " ", 
                   SuperscriptBox["r", "4"]}], "+", 
                  RowBox[{"162", " ", 
                   SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
               RowBox[{"256", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "936"}], " ", 
                   SuperscriptBox["M", "5"]}], "-", 
                  RowBox[{"10380", " ", 
                   SuperscriptBox["M", "4"], " ", "r"}], "+", 
                  RowBox[{"1840", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"9109", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"5344", " ", "M", " ", 
                   SuperscriptBox["r", "4"]}], "+", 
                  RowBox[{"837", " ", 
                   SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
               RowBox[{"64", " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "84"}], " ", 
                   SuperscriptBox["M", "5"]}], "+", 
                  RowBox[{"10656", " ", 
                   SuperscriptBox["M", "4"], " ", "r"}], "+", 
                  RowBox[{"16871", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"12499", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"24038", " ", "M", " ", 
                   SuperscriptBox["r", "4"]}], "+", 
                  RowBox[{"6390", " ", 
                   SuperscriptBox["r", "5"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"6831", " ", 
             SuperscriptBox["a", "16"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"2280", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"63594", " ", 
             SuperscriptBox["a", "14"], " ", "M", " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"10160", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "3"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"44991", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"243656", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"12736", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"202920", " ", 
             SuperscriptBox["a", "12"], " ", "M", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"445984", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"3072", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"118080", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"26928", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"355328", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"318440", " ", 
             SuperscriptBox["a", "10"], " ", "M", " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"911616", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"79872", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"149040", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["r", "6"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"188160", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "6"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"961536", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "6"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"338944", " ", 
             SuperscriptBox["a", "8"], " ", "M", " ", 
             SuperscriptBox["r", "7"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"480256", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "7"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"80640", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["r", "8"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"313856", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "8"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"174848", " ", 
             SuperscriptBox["a", "6"], " ", "M", " ", 
             SuperscriptBox["r", "9"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"11520", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["r", "10"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"1476", " ", 
             SuperscriptBox["a", "16"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"404", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"14412", " ", 
             SuperscriptBox["a", "14"], " ", "M", " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"1928", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "3"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"6876", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"51324", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"2432", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"13220", " ", 
             SuperscriptBox["a", "12"], " ", "M", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"76800", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"384", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"9720", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"73728", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"38400", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"19920", " ", 
             SuperscriptBox["a", "10"], " ", "M", " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"156448", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"1440", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["r", "6"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"100704", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "6"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"12992", " ", 
             SuperscriptBox["a", "8"], " ", "M", " ", 
             SuperscriptBox["r", "7"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"2880", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["r", "8"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["a", "16"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"1470", " ", 
             SuperscriptBox["a", "14"], " ", "M", " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"112", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "3"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"387", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"5480", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"5176", " ", 
             SuperscriptBox["a", "12"], " ", "M", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"5280", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"1728", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"14096", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"8056", " ", 
             SuperscriptBox["a", "10"], " ", "M", " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"1296", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["r", "6"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"54", " ", 
             SuperscriptBox["a", "16"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["a", "14"], " ", "M", " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "3"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"234", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"222", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"750", " ", 
             SuperscriptBox["a", "12"], " ", "M", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"180", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["a", "16"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["a", "14"], " ", "M", " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"14", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{"2949120", " ", 
          SuperscriptBox["gtt", "4"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Rho]", "22"]}]]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "45504"}], " ", 
              SuperscriptBox["a", "14"]}], "+", 
             RowBox[{"30324", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"199584", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", "r"}], "-", 
             RowBox[{"105728", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "3"], " ", "r"}], "+", 
             RowBox[{"450072", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"124608", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"91840", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"4519328", " ", 
              SuperscriptBox["a", "10"], " ", "M", " ", 
              SuperscriptBox["r", "3"]}], "-", 
             RowBox[{"264640", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "3"]}], "+", 
             RowBox[{"1893024", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["r", "4"]}], "+", 
             RowBox[{"15367664", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "4"]}], "+", 
             RowBox[{"194560", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "4"]}], "-", 
             RowBox[{"11416576", " ", 
              SuperscriptBox["a", "8"], " ", "M", " ", 
              SuperscriptBox["r", "5"]}], "-", 
             RowBox[{"21999616", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "5"]}], "+", 
             RowBox[{"1900480", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["r", "6"]}], "+", 
             RowBox[{"19161600", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "6"]}], "+", 
             RowBox[{"11765760", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "6"]}], "-", 
             RowBox[{"3006464", " ", 
              SuperscriptBox["a", "6"], " ", "M", " ", 
              SuperscriptBox["r", "7"]}], "-", 
             RowBox[{"956416", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "7"]}], "-", 
             RowBox[{"486400", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["r", "8"]}], "-", 
             RowBox[{"14582784", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "8"]}], "-", 
             RowBox[{"14893056", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "8"]}], "+", 
             RowBox[{"8960000", " ", 
              SuperscriptBox["a", "4"], " ", "M", " ", 
              SuperscriptBox["r", "9"]}], "+", 
             RowBox[{"25952256", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "9"]}], "-", 
             RowBox[{"1391616", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["r", "10"]}], "-", 
             RowBox[{"15683584", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "10"]}], "+", 
             RowBox[{"3219456", " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "10"]}], "+", 
             RowBox[{"3518464", " ", 
              SuperscriptBox["a", "2"], " ", "M", " ", 
              SuperscriptBox["r", "11"]}], "-", 
             RowBox[{"6955008", " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "11"]}], "-", 
             RowBox[{"151552", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "12"]}], "+", 
             RowBox[{"5687296", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "12"]}], "-", 
             RowBox[{"2080768", " ", "M", " ", 
              SuperscriptBox["r", "13"]}], "+", 
             RowBox[{"286720", " ", 
              SuperscriptBox["r", "14"]}], "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"77391", " ", 
                 SuperscriptBox["a", "12"]}], "-", 
                RowBox[{"144", " ", 
                 SuperscriptBox["a", "10"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"305", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   RowBox[{"2444", " ", "M", " ", "r"}], "+", 
                   RowBox[{"5163", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["a", "8"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5026", " ", 
                    SuperscriptBox["M", "3"]}], "+", 
                   RowBox[{"9789", " ", 
                    SuperscriptBox["M", "2"], " ", "r"}], "+", 
                   RowBox[{"223957", " ", "M", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"93555", " ", 
                    SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
                RowBox[{"4096", " ", 
                 SuperscriptBox["r", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3636", " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                   RowBox[{"7222", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "+", 
                   RowBox[{"5452", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"1869", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"247", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2048", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7660"}], " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   RowBox[{"1028", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "+", 
                   RowBox[{"9994", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"7012", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"1377", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["r", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1140"}], " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   RowBox[{"124428", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "-", 
                   RowBox[{"105281", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"12048", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"4785", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
                RowBox[{"128", " ", 
                 SuperscriptBox["a", "6"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1148", " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                   RowBox[{"2284", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "+", 
                   RowBox[{"182815", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"133788", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"21098", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"23592", " ", 
                 SuperscriptBox["a", "10"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2315", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                   RowBox[{"39144", " ", "M", " ", "r"}], "+", 
                   RowBox[{"69030", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["a", "6"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"512", " ", 
                    SuperscriptBox["M", "3"]}], "+", 
                   RowBox[{"2670", " ", 
                    SuperscriptBox["M", "2"], " ", "r"}], "+", 
                   RowBox[{"27413", " ", "M", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"11385", " ", 
                    SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
                RowBox[{"512", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3830"}], " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   RowBox[{"1122", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "+", 
                   RowBox[{"4445", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"3450", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"711", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "228"}], " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   RowBox[{"22200", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "-", 
                   RowBox[{"17623", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"336", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"1578", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1148", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   RowBox[{"788", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "+", 
                   RowBox[{"156619", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"110256", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"14708", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"20037", " ", 
              SuperscriptBox["a", "14"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"1560", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"110304", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"8096", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "3"], " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"149880", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"207120", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"20992", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"999824", " ", 
              SuperscriptBox["a", "10"], " ", "M", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"108032", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"416880", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"2165888", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"19456", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"1495552", " ", 
              SuperscriptBox["a", "8"], " ", "M", " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"1512448", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"170752", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"1232640", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"94208", " ", 
              SuperscriptBox["a", "6"], " ", "M", " ", 
              SuperscriptBox["r", "7"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"69376", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["r", "8"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"5568", " ", 
              SuperscriptBox["a", "14"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"2260", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"32352", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"3328", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "3"], " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"32616", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"59968", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"2624", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"147424", " ", 
              SuperscriptBox["a", "10"], " ", "M", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"29888", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"65760", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"174928", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"147456", " ", 
              SuperscriptBox["a", "8"], " ", "M", " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"29504", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"879", " ", 
              SuperscriptBox["a", "14"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"376", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"4704", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"992", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "3"], " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"3672", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"5968", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"9168", " ", 
              SuperscriptBox["a", "10"], " ", "M", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"5424", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["a", "14"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"156", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "14"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"14", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
          RowBox[{"2949120", " ", 
           SuperscriptBox["gtt", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]", " ", 
           SuperscriptBox["\[Rho]", "18"]}]]}], 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "742"}], " ", 
             SuperscriptBox["a", "10"], " ", "M"}], "+", 
            RowBox[{"2814", " ", 
             SuperscriptBox["a", "10"], " ", "r"}], "+", 
            RowBox[{"1760", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "2"], " ", "r"}], "-", 
            RowBox[{"15660", " ", 
             SuperscriptBox["a", "8"], " ", "M", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"640", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"4460", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"24320", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "3"]}], "-", 
            RowBox[{"1472", " ", 
             SuperscriptBox["a", "6"], " ", "M", " ", 
             SuperscriptBox["r", "4"]}], "-", 
            RowBox[{"11520", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "4"]}], "-", 
            RowBox[{"2496", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["r", "5"]}], "-", 
            RowBox[{"43520", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "5"]}], "+", 
            RowBox[{"35200", " ", 
             SuperscriptBox["a", "4"], " ", "M", " ", 
             SuperscriptBox["r", "6"]}], "+", 
            RowBox[{"58368", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "6"]}], "-", 
            RowBox[{"2688", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["r", "7"]}], "-", 
            RowBox[{"47104", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "7"]}], "-", 
            RowBox[{"7424", " ", 
             SuperscriptBox["a", "2"], " ", "M", " ", 
             SuperscriptBox["r", "8"]}], "-", 
            RowBox[{"51200", " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "8"]}], "+", 
            RowBox[{"9472", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "9"]}], "+", 
            RowBox[{"90112", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "9"]}], "-", 
            RowBox[{"53760", " ", "M", " ", 
             SuperscriptBox["r", "10"]}], "+", 
            RowBox[{"10752", " ", 
             SuperscriptBox["r", "11"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SuperscriptBox["a", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"83", " ", "M"}], "-", 
                  RowBox[{"327", " ", "r"}]}], ")"}]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["a", "6"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"86", " ", 
                   SuperscriptBox["M", "2"]}], "-", 
                  RowBox[{"759", " ", "M", " ", "r"}], "+", 
                  RowBox[{"199", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
               RowBox[{"128", " ", 
                SuperscriptBox["r", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"228", " ", 
                   SuperscriptBox["M", "3"]}], "-", 
                  RowBox[{"208", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "+", 
                  RowBox[{"19", " ", "M", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"13", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
               RowBox[{"256", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"30", " ", 
                   SuperscriptBox["M", "3"]}], "+", 
                  RowBox[{"118", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"105", " ", "M", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"30", " ", 
                   SuperscriptBox["M", "3"]}], "-", 
                  RowBox[{"1120", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"27", " ", "M", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"189", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["a", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"67", " ", "M"}], "-", 
                  RowBox[{"303", " ", "r"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "4"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"80", " ", 
                   SuperscriptBox["M", "2"]}], "-", 
                  RowBox[{"687", " ", "M", " ", "r"}], "+", 
                  RowBox[{"127", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"30", " ", 
                   SuperscriptBox["M", "3"]}], "+", 
                  RowBox[{"132", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"145", " ", "M", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"39", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SuperscriptBox["M", "3"]}], "-", 
                  RowBox[{"212", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"63", " ", "M", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"81", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"121", " ", 
             SuperscriptBox["a", "10"], " ", "M", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"789", " ", 
             SuperscriptBox["a", "10"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"320", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "2"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"2592", " ", 
             SuperscriptBox["a", "8"], " ", "M", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"2048", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"1696", " ", 
             SuperscriptBox["a", "6"], " ", "M", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"1632", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "10"], " ", "M", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"138", " ", 
             SuperscriptBox["a", "10"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "2"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"228", " ", 
             SuperscriptBox["a", "8"], " ", "M", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"92", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "10"], " ", "M", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["a", "10"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
         RowBox[{"49152", " ", 
          SuperscriptBox["gtt", "4"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Rho]", "18"]}]], "0"},
       {"0", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "742"}], " ", 
             SuperscriptBox["a", "10"], " ", "M"}], "+", 
            RowBox[{"2814", " ", 
             SuperscriptBox["a", "10"], " ", "r"}], "+", 
            RowBox[{"1760", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "2"], " ", "r"}], "-", 
            RowBox[{"15660", " ", 
             SuperscriptBox["a", "8"], " ", "M", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"640", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"4460", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"24320", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "3"]}], "-", 
            RowBox[{"1472", " ", 
             SuperscriptBox["a", "6"], " ", "M", " ", 
             SuperscriptBox["r", "4"]}], "-", 
            RowBox[{"11520", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "4"]}], "-", 
            RowBox[{"2496", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["r", "5"]}], "-", 
            RowBox[{"43520", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "5"]}], "+", 
            RowBox[{"35200", " ", 
             SuperscriptBox["a", "4"], " ", "M", " ", 
             SuperscriptBox["r", "6"]}], "+", 
            RowBox[{"58368", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "6"]}], "-", 
            RowBox[{"2688", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["r", "7"]}], "-", 
            RowBox[{"47104", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "7"]}], "-", 
            RowBox[{"7424", " ", 
             SuperscriptBox["a", "2"], " ", "M", " ", 
             SuperscriptBox["r", "8"]}], "-", 
            RowBox[{"51200", " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "8"]}], "+", 
            RowBox[{"9472", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "9"]}], "+", 
            RowBox[{"90112", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "9"]}], "-", 
            RowBox[{"53760", " ", "M", " ", 
             SuperscriptBox["r", "10"]}], "+", 
            RowBox[{"10752", " ", 
             SuperscriptBox["r", "11"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SuperscriptBox["a", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"83", " ", "M"}], "-", 
                  RowBox[{"327", " ", "r"}]}], ")"}]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["a", "6"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"86", " ", 
                   SuperscriptBox["M", "2"]}], "-", 
                  RowBox[{"759", " ", "M", " ", "r"}], "+", 
                  RowBox[{"199", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
               RowBox[{"128", " ", 
                SuperscriptBox["r", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"228", " ", 
                   SuperscriptBox["M", "3"]}], "-", 
                  RowBox[{"208", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "+", 
                  RowBox[{"19", " ", "M", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"13", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
               RowBox[{"256", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"30", " ", 
                   SuperscriptBox["M", "3"]}], "+", 
                  RowBox[{"118", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"105", " ", "M", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"30", " ", 
                   SuperscriptBox["M", "3"]}], "-", 
                  RowBox[{"1120", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"27", " ", "M", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"189", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["a", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"67", " ", "M"}], "-", 
                  RowBox[{"303", " ", "r"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "4"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"80", " ", 
                   SuperscriptBox["M", "2"]}], "-", 
                  RowBox[{"687", " ", "M", " ", "r"}], "+", 
                  RowBox[{"127", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"30", " ", 
                   SuperscriptBox["M", "3"]}], "+", 
                  RowBox[{"132", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"145", " ", "M", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"39", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SuperscriptBox["M", "3"]}], "-", 
                  RowBox[{"212", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"63", " ", "M", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"81", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"121", " ", 
             SuperscriptBox["a", "10"], " ", "M", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"789", " ", 
             SuperscriptBox["a", "10"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"320", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "2"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"2592", " ", 
             SuperscriptBox["a", "8"], " ", "M", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"2048", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"1696", " ", 
             SuperscriptBox["a", "6"], " ", "M", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"1632", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "10"], " ", "M", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"138", " ", 
             SuperscriptBox["a", "10"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "2"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"228", " ", 
             SuperscriptBox["a", "8"], " ", "M", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"92", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "10"], " ", "M", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["a", "10"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
         RowBox[{"49152", " ", 
          SuperscriptBox["gtt", "4"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Rho]", "18"]}]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18666", " ", 
              SuperscriptBox["a", "14"]}], "+", 
             RowBox[{"3192", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"74340", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", "r"}], "-", 
             RowBox[{"12544", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "3"], " ", "r"}], "+", 
             RowBox[{"124866", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"89328", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"12320", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"653320", " ", 
              SuperscriptBox["a", "10"], " ", "M", " ", 
              SuperscriptBox["r", "3"]}], "-", 
             RowBox[{"25760", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "3"]}], "+", 
             RowBox[{"369504", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["r", "4"]}], "+", 
             RowBox[{"1747432", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "4"]}], "-", 
             RowBox[{"10240", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "4"]}], "-", 
             RowBox[{"1833968", " ", 
              SuperscriptBox["a", "8"], " ", "M", " ", 
              SuperscriptBox["r", "5"]}], "-", 
             RowBox[{"2789888", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "5"]}], "+", 
             RowBox[{"612560", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["r", "6"]}], "+", 
             RowBox[{"3813120", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "6"]}], "+", 
             RowBox[{"1975296", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "6"]}], "-", 
             RowBox[{"2298112", " ", 
              SuperscriptBox["a", "6"], " ", "M", " ", 
              SuperscriptBox["r", "7"]}], "-", 
             RowBox[{"2797568", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "7"]}], "+", 
             RowBox[{"590080", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["r", "8"]}], "+", 
             RowBox[{"2215680", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "8"]}], "-", 
             RowBox[{"1376256", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "8"]}], "-", 
             RowBox[{"1233920", " ", 
              SuperscriptBox["a", "4"], " ", "M", " ", 
              SuperscriptBox["r", "9"]}], "+", 
             RowBox[{"2150400", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "9"]}], "+", 
             RowBox[{"292608", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["r", "10"]}], "-", 
             RowBox[{"1077248", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "10"]}], "+", 
             RowBox[{"356352", " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "10"]}], "+", 
             RowBox[{"140288", " ", 
              SuperscriptBox["a", "2"], " ", "M", " ", 
              SuperscriptBox["r", "11"]}], "-", 
             RowBox[{"724992", " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "11"]}], "+", 
             RowBox[{"16384", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "12"]}], "+", 
             RowBox[{"564224", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "12"]}], "-", 
             RowBox[{"198656", " ", "M", " ", 
              SuperscriptBox["r", "13"]}], "+", 
             RowBox[{"26624", " ", 
              SuperscriptBox["r", "14"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"27711", " ", 
                 SuperscriptBox["a", "12"]}], "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["a", "10"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"70", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"1497", " ", "M", " ", "r"}], "+", 
                   RowBox[{"2688", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "8"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2492"}], " ", 
                    SuperscriptBox["M", "3"]}], "+", 
                   RowBox[{"14712", " ", 
                    SuperscriptBox["M", "2"], " ", "r"}], "-", 
                   RowBox[{"134429", " ", "M", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"69660", " ", 
                    SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
                RowBox[{"1024", " ", 
                 SuperscriptBox["r", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1344"}], " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   RowBox[{"1712", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "-", 
                   RowBox[{"398", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"213", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"76", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"1024", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2572", " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                   RowBox[{"2468", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "+", 
                   RowBox[{"995", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"563", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"180", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"128", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["r", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "120"}], " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                   RowBox[{"34398", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "+", 
                   RowBox[{"41471", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"21093", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"4710", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["a", "6"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"308", " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                   RowBox[{"280", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "+", 
                   RowBox[{"45721", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"43908", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"12788", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9249", " ", 
                 SuperscriptBox["a", "10"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"800", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"10746", " ", "M", " ", "r"}], "+", 
                   RowBox[{"29295", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["a", "6"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "304"}], " ", 
                    SuperscriptBox["M", "3"]}], "+", 
                   RowBox[{"510", " ", 
                    SuperscriptBox["M", "2"], " ", "r"}], "-", 
                   RowBox[{"18841", " ", "M", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"7380", " ", 
                    SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2572", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   RowBox[{"1056", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "-", 
                   RowBox[{"4711", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"2760", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                   RowBox[{"495", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
                RowBox[{"256", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"24", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   RowBox[{"7902", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "-", 
                   RowBox[{"6457", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"831", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"273", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"308", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   RowBox[{"812", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "+", 
                   RowBox[{"52225", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"39006", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"6218", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"1923", " ", 
              SuperscriptBox["a", "14"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"600", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"9132", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"2608", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "3"], " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"22560", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"22560", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"2816", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"233092", " ", 
              SuperscriptBox["a", "10"], " ", "M", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"24064", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"59760", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"588736", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"1024", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"310016", " ", 
              SuperscriptBox["a", "8"], " ", "M", " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"409856", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"12544", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"157824", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"189056", " ", 
              SuperscriptBox["a", "6"], " ", "M", " ", 
              SuperscriptBox["r", "7"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"82688", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["r", "8"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"3162", " ", 
              SuperscriptBox["a", "14"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"40", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"10980", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"256", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "3"], " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"4878", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"12464", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"352", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"60632", " ", 
              SuperscriptBox["a", "10"], " ", "M", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"5920", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"14880", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"96248", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"37968", " ", 
              SuperscriptBox["a", "8"], " ", "M", " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"5648", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"1209", " ", 
              SuperscriptBox["a", "14"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"3420", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "3"], " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"2016", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"1952", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"8340", " ", 
              SuperscriptBox["a", "10"], " ", "M", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"3504", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"177", " ", 
              SuperscriptBox["a", "14"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"366", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"483", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "14"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"14", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
          RowBox[{"1474560", " ", 
           SuperscriptBox["gtt", "4"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "18"]}]]}], "0"},
       {
        FractionBox[
         RowBox[{"a", " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"17820", " ", 
             SuperscriptBox["a", "16"]}], "+", 
            RowBox[{"7308", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["M", "2"]}], "-", 
            RowBox[{"174420", " ", 
             SuperscriptBox["a", "14"], " ", "M", " ", "r"}], "-", 
            RowBox[{"32312", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "3"], " ", "r"}], "+", 
            RowBox[{"152388", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"755300", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"42112", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"992124", " ", 
             SuperscriptBox["a", "12"], " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "-", 
            RowBox[{"1669120", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "3"]}], "-", 
            RowBox[{"13440", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"576072", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{"1810944", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{"1825280", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "4"]}], "-", 
            RowBox[{"3065744", " ", 
             SuperscriptBox["a", "10"], " ", "M", " ", 
             SuperscriptBox["r", "5"]}], "+", 
            RowBox[{"1532256", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "5"]}], "-", 
            RowBox[{"798720", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "5"]}], "+", 
            RowBox[{"1262304", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["r", "6"]}], "+", 
            RowBox[{"4794336", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "6"]}], "-", 
            RowBox[{"8251392", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "6"]}], "-", 
            RowBox[{"6324160", " ", 
             SuperscriptBox["a", "8"], " ", "M", " ", 
             SuperscriptBox["r", "7"]}], "-", 
            RowBox[{"1720320", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "7"]}], "+", 
            RowBox[{"7114752", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "7"]}], "+", 
            RowBox[{"1765440", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["r", "8"]}], "+", 
            RowBox[{"13352448", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "8"]}], "+", 
            RowBox[{"4001792", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "8"]}], "-", 
            RowBox[{"8376320", " ", 
             SuperscriptBox["a", "6"], " ", "M", " ", 
             SuperscriptBox["r", "9"]}], "-", 
            RowBox[{"20590592", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "9"]}], "-", 
            RowBox[{"10321920", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "9"]}], "+", 
            RowBox[{"1635840", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["r", "10"]}], "+", 
            RowBox[{"17782272", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "10"]}], "+", 
            RowBox[{"21200896", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "10"]}], "-", 
            RowBox[{"6721024", " ", 
             SuperscriptBox["a", "4"], " ", "M", " ", 
             SuperscriptBox["r", "11"]}], "-", 
            RowBox[{"18923520", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "11"]}], "+", 
            RowBox[{"1130496", " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "11"]}], "+", 
            RowBox[{"1022976", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["r", "12"]}], "+", 
            RowBox[{"9756672", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "12"]}], "-", 
            RowBox[{"1474560", " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "12"]}], "-", 
            RowBox[{"2963456", " ", 
             SuperscriptBox["a", "2"], " ", "M", " ", 
             SuperscriptBox["r", "13"]}], "-", 
            RowBox[{"28672", " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "13"]}], "+", 
            RowBox[{"405504", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "14"]}], "+", 
            RowBox[{"864256", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "14"]}], "-", 
            RowBox[{"458752", " ", "M", " ", 
             SuperscriptBox["r", "15"]}], "+", 
            RowBox[{"73728", " ", 
             SuperscriptBox["r", "16"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"29997", " ", 
                SuperscriptBox["a", "14"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4016", " ", 
                   SuperscriptBox["M", "2"]}], "-", 
                  RowBox[{"97098", " ", "M", " ", "r"}], "+", 
                  RowBox[{"83439", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["a", "10"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3326"}], " ", 
                   SuperscriptBox["M", "3"]}], "+", 
                  RowBox[{"77741", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"98745", " ", "M", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"57240", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["a", "8"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4312", " ", 
                   SuperscriptBox["M", "4"]}], "-", 
                  RowBox[{"168660", " ", 
                   SuperscriptBox["M", "3"], " ", "r"}], "+", 
                  RowBox[{"165982", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"290105", " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"119790", " ", 
                   SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
               RowBox[{"256", " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["r", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4680", " ", 
                   SuperscriptBox["M", "5"]}], "+", 
                  RowBox[{"49236", " ", 
                   SuperscriptBox["M", "4"], " ", "r"}], "+", 
                  RowBox[{"4916", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"69150", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"42725", " ", "M", " ", 
                   SuperscriptBox["r", "4"]}], "-", 
                  RowBox[{"8019", " ", 
                   SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
               RowBox[{"2048", " ", 
                SuperscriptBox["r", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5040"}], " ", 
                   SuperscriptBox["M", "5"]}], "+", 
                  RowBox[{"9984", " ", 
                   SuperscriptBox["M", "4"], " ", "r"}], "-", 
                  RowBox[{"8044", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"3438", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"821", " ", "M", " ", 
                   SuperscriptBox["r", "4"]}], "+", 
                  RowBox[{"90", " ", 
                   SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
               RowBox[{"2048", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "7"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4632", " ", 
                   SuperscriptBox["M", "5"]}], "+", 
                  RowBox[{"2368", " ", 
                   SuperscriptBox["M", "4"], " ", "r"}], "-", 
                  RowBox[{"12288", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"9969", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"3435", " ", "M", " ", 
                   SuperscriptBox["r", "4"]}], "+", 
                  RowBox[{"468", " ", 
                   SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
               RowBox[{"256", " ", 
                SuperscriptBox["a", "6"], " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "84"}], " ", 
                   SuperscriptBox["M", "5"]}], "+", 
                  RowBox[{"11220", " ", 
                   SuperscriptBox["M", "4"], " ", "r"}], "+", 
                  RowBox[{"11471", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"25319", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"35348", " ", "M", " ", 
                   SuperscriptBox["r", "4"]}], "+", 
                  RowBox[{"9765", " ", 
                   SuperscriptBox["r", "5"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8811", " ", 
                SuperscriptBox["a", "12"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "10"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3315", " ", 
                   SuperscriptBox["M", "2"]}], "-", 
                  RowBox[{"83769", " ", "M", " ", "r"}], "+", 
                  RowBox[{"67941", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "8"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "14630"}], " ", 
                   SuperscriptBox["M", "3"]}], "+", 
                  RowBox[{"343073", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"386535", " ", "M", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"223290", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["a", "6"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"584", " ", 
                   SuperscriptBox["M", "4"]}], "-", 
                  RowBox[{"21936", " ", 
                   SuperscriptBox["M", "3"], " ", "r"}], "+", 
                  RowBox[{"14552", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"29785", " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"12510", " ", 
                   SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
               RowBox[{"256", " ", 
                SuperscriptBox["r", "7"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4632", " ", 
                   SuperscriptBox["M", "5"]}], "+", 
                  RowBox[{"1656", " ", 
                   SuperscriptBox["M", "4"], " ", "r"}], "-", 
                  RowBox[{"9840", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"6953", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"1837", " ", "M", " ", 
                   SuperscriptBox["r", "4"]}], "+", 
                  RowBox[{"162", " ", 
                   SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
               RowBox[{"256", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "936"}], " ", 
                   SuperscriptBox["M", "5"]}], "-", 
                  RowBox[{"10380", " ", 
                   SuperscriptBox["M", "4"], " ", "r"}], "+", 
                  RowBox[{"1840", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"9109", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"5344", " ", "M", " ", 
                   SuperscriptBox["r", "4"]}], "+", 
                  RowBox[{"837", " ", 
                   SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
               RowBox[{"64", " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "84"}], " ", 
                   SuperscriptBox["M", "5"]}], "+", 
                  RowBox[{"10656", " ", 
                   SuperscriptBox["M", "4"], " ", "r"}], "+", 
                  RowBox[{"16871", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"12499", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"24038", " ", "M", " ", 
                   SuperscriptBox["r", "4"]}], "+", 
                  RowBox[{"6390", " ", 
                   SuperscriptBox["r", "5"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"6831", " ", 
             SuperscriptBox["a", "16"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"2280", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"63594", " ", 
             SuperscriptBox["a", "14"], " ", "M", " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"10160", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "3"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"44991", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"243656", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"12736", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"202920", " ", 
             SuperscriptBox["a", "12"], " ", "M", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"445984", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"3072", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"118080", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"26928", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"355328", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"318440", " ", 
             SuperscriptBox["a", "10"], " ", "M", " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"911616", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"79872", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"149040", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["r", "6"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"188160", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "6"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"961536", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "6"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"338944", " ", 
             SuperscriptBox["a", "8"], " ", "M", " ", 
             SuperscriptBox["r", "7"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"480256", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "7"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"80640", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["r", "8"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"313856", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "8"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"174848", " ", 
             SuperscriptBox["a", "6"], " ", "M", " ", 
             SuperscriptBox["r", "9"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"11520", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["r", "10"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"1476", " ", 
             SuperscriptBox["a", "16"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"404", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"14412", " ", 
             SuperscriptBox["a", "14"], " ", "M", " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"1928", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "3"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"6876", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"51324", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"2432", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"13220", " ", 
             SuperscriptBox["a", "12"], " ", "M", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"76800", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"384", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"9720", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"73728", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"38400", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"19920", " ", 
             SuperscriptBox["a", "10"], " ", "M", " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"156448", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"1440", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["r", "6"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"100704", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "6"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"12992", " ", 
             SuperscriptBox["a", "8"], " ", "M", " ", 
             SuperscriptBox["r", "7"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"2880", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["r", "8"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["a", "16"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"1470", " ", 
             SuperscriptBox["a", "14"], " ", "M", " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"112", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "3"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"387", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"5480", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"5176", " ", 
             SuperscriptBox["a", "12"], " ", "M", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"5280", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"1728", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"14096", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"8056", " ", 
             SuperscriptBox["a", "10"], " ", "M", " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"1296", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["r", "6"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"54", " ", 
             SuperscriptBox["a", "16"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["a", "14"], " ", "M", " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "3"], " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"234", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"222", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"750", " ", 
             SuperscriptBox["a", "12"], " ", "M", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"180", " ", 
             SuperscriptBox["a", "12"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["a", "16"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["a", "14"], " ", "M", " ", "r", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["a", "14"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"14", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{"2949120", " ", 
          SuperscriptBox["gtt", "4"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Rho]", "22"]}]], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "412698"}], " ", 
              SuperscriptBox["a", "20"]}], "-", 
             RowBox[{"144474", " ", 
              SuperscriptBox["a", "18"], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"2732928", " ", 
              SuperscriptBox["a", "18"], " ", "M", " ", "r"}], "+", 
             RowBox[{"775668", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["M", "3"], " ", "r"}], "-", 
             RowBox[{"4903932", " ", 
              SuperscriptBox["a", "18"], " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"7698930", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"1386496", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"37099920", " ", 
              SuperscriptBox["a", "16"], " ", "M", " ", 
              SuperscriptBox["r", "3"]}], "+", 
             RowBox[{"12396800", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "3"]}], "+", 
             RowBox[{"847616", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "3"]}], "-", 
             RowBox[{"23741730", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["r", "4"]}], "-", 
             RowBox[{"124135680", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "4"]}], "-", 
             RowBox[{"12786304", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "4"]}], "-", 
             RowBox[{"43008", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "6"], " ", 
              SuperscriptBox["r", "4"]}], "+", 
             RowBox[{"171635520", " ", 
              SuperscriptBox["a", "14"], " ", "M", " ", 
              SuperscriptBox["r", "5"]}], "+", 
             RowBox[{"230571840", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "5"]}], "+", 
             RowBox[{"8605696", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "5"]}], "-", 
             RowBox[{"63750336", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["r", "6"]}], "-", 
             RowBox[{"524741984", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "6"]}], "-", 
             RowBox[{"225207808", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "6"]}], "-", 
             RowBox[{"3194880", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "6"], " ", 
              SuperscriptBox["r", "6"]}], "+", 
             RowBox[{"403546944", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", 
              SuperscriptBox["r", "7"]}], "+", 
             RowBox[{"826808832", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "7"]}], "+", 
             RowBox[{"66902016", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "7"]}], "-", 
             RowBox[{"107044224", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "8"]}], "-", 
             RowBox[{"1012138240", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "8"]}], "-", 
             RowBox[{"633644032", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "8"]}], "+", 
             RowBox[{"37945344", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "6"], " ", 
              SuperscriptBox["r", "8"]}], "+", 
             RowBox[{"553882624", " ", 
              SuperscriptBox["a", "10"], " ", "M", " ", 
              SuperscriptBox["r", "9"]}], "+", 
             RowBox[{"1191482880", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "9"]}], "+", 
             RowBox[{"192348160", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "9"]}], "-", 
             RowBox[{"119400960", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["r", "10"]}], "-", 
             RowBox[{"1031908608", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "10"]}], "-", 
             RowBox[{"619986944", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "10"]}], "-", 
             RowBox[{"82575360", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "6"], " ", 
              SuperscriptBox["r", "10"]}], "+", 
             RowBox[{"473918976", " ", 
              SuperscriptBox["a", "8"], " ", "M", " ", 
              SuperscriptBox["r", "11"]}], "+", 
             RowBox[{"764723200", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "11"]}], "+", 
             RowBox[{"191528960", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "11"]}], "-", 
             RowBox[{"92237824", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["r", "12"]}], "-", 
             RowBox[{"593928192", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "12"]}], "-", 
             RowBox[{"181846016", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "12"]}], "+", 
             RowBox[{"18087936", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "6"], " ", 
              SuperscriptBox["r", "12"]}], "+", 
             RowBox[{"274309120", " ", 
              SuperscriptBox["a", "6"], " ", "M", " ", 
              SuperscriptBox["r", "13"]}], "+", 
             RowBox[{"221372416", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "13"]}], "-", 
             RowBox[{"78643200", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "13"]}], "-", 
             RowBox[{"52633600", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["r", "14"]}], "-", 
             RowBox[{"243306496", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "14"]}], "+", 
             RowBox[{"43974656", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "14"]}], "+", 
             RowBox[{"125952000", " ", 
              SuperscriptBox["a", "4"], " ", "M", " ", 
              SuperscriptBox["r", "15"]}], "+", 
             RowBox[{"78315520", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "15"]}], "+", 
             RowBox[{"22806528", " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "15"]}], "-", 
             RowBox[{"23150592", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["r", "16"]}], "-", 
             RowBox[{"104628224", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "16"]}], "-", 
             RowBox[{"57802752", " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "16"]}], "+", 
             RowBox[{"45088768", " ", 
              SuperscriptBox["a", "2"], " ", "M", " ", 
              SuperscriptBox["r", "17"]}], "+", 
             RowBox[{"59310080", " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "17"]}], "-", 
             RowBox[{"6750208", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "18"]}], "-", 
             RowBox[{"30769152", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "18"]}], "+", 
             RowBox[{"8060928", " ", "M", " ", 
              SuperscriptBox["r", "19"]}], "-", 
             RowBox[{"851968", " ", 
              SuperscriptBox["r", "20"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"343629", " ", 
                 SuperscriptBox["a", "18"]}], "+", 
                RowBox[{"33", " ", 
                 SuperscriptBox["a", "16"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3292", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"66762", " ", "M", " ", "r"}], "+", 
                   RowBox[{"122589", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["a", "14"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "24754"}], " ", 
                    SuperscriptBox["M", "3"]}], "+", 
                   RowBox[{"239279", " ", 
                    SuperscriptBox["M", "2"], " ", "r"}], "-", 
                   RowBox[{"1255782", " ", "M", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"798627", " ", 
                    SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
                RowBox[{"32768", " ", 
                 SuperscriptBox["r", "12"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"69", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   RowBox[{"267", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "-", 
                   RowBox[{"387", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"143", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "12"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"270332", " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                   RowBox[{"2046004", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "+", 
                   RowBox[{"24633171", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"34106652", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"12418182", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{"8192", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "11"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"504", " ", 
                    SuperscriptBox["M", "5"]}], "-", 
                   RowBox[{"9340", " ", 
                    SuperscriptBox["M", "4"], " ", "r"}], "+", 
                   RowBox[{"11734", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"3871", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                   RowBox[{"318", " ", "M", " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                   RowBox[{"228", " ", 
                    SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["a", "10"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "10408"}], " ", 
                    SuperscriptBox["M", "5"]}], "+", 
                   RowBox[{"115780", " ", 
                    SuperscriptBox["M", "4"], " ", "r"}], "-", 
                   RowBox[{"2797298", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"6363245", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                   RowBox[{"4794150", " ", "M", " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                   RowBox[{"1231272", " ", 
                    SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
                RowBox[{"1024", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["r", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "9264"}], " ", 
                    SuperscriptBox["M", "6"]}], "-", 
                   RowBox[{"119792", " ", 
                    SuperscriptBox["M", "5"], " ", "r"}], "+", 
                   RowBox[{"324296", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"338072", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"227355", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "-", 
                   RowBox[{"98824", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                   RowBox[{"18234", " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}], "+", 
                RowBox[{"1024", " ", 
                 SuperscriptBox["a", "6"], " ", 
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1248", " ", 
                    SuperscriptBox["M", "6"]}], "-", 
                   RowBox[{"60936", " ", 
                    SuperscriptBox["M", "5"], " ", "r"}], "+", 
                   RowBox[{"448836", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"786466", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"637221", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "-", 
                   RowBox[{"273934", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                   RowBox[{"50274", " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["a", "8"], " ", 
                 SuperscriptBox["r", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"84", " ", 
                    SuperscriptBox["M", "6"]}], "-", 
                   RowBox[{"17232", " ", 
                    SuperscriptBox["M", "5"], " ", "r"}], "+", 
                   RowBox[{"680861", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"2431257", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"2883292", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "-", 
                   RowBox[{"1515955", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                   RowBox[{"311955", " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"23985", " ", 
                 SuperscriptBox["a", "16"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "14"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1551", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                   RowBox[{"45206", " ", "M", " ", "r"}], "+", 
                   RowBox[{"91848", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "12"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "9588"}], " ", 
                    SuperscriptBox["M", "3"]}], "+", 
                   RowBox[{"79622", " ", 
                    SuperscriptBox["M", "2"], " ", "r"}], "-", 
                   RowBox[{"651398", " ", "M", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"405587", " ", 
                    SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "10"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"29248", " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                   RowBox[{"36020", " ", 
                    SuperscriptBox["M", "3"], " ", "r"}], "+", 
                   RowBox[{"2962770", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"4134381", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"1392951", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "8"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "38392"}], " ", 
                    SuperscriptBox["M", "5"]}], "-", 
                   RowBox[{"196556", " ", 
                    SuperscriptBox["M", "4"], " ", "r"}], "-", 
                   RowBox[{"10078970", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"22960115", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                   RowBox[{"15941130", " ", "M", " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                   RowBox[{"3554460", " ", 
                    SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
                RowBox[{"512", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4632", " ", 
                    SuperscriptBox["M", "6"]}], "-", 
                   RowBox[{"6792", " ", 
                    SuperscriptBox["M", "5"], " ", "r"}], "+", 
                   RowBox[{"2430", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"11030", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                   RowBox[{"15055", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                   RowBox[{"7217", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                   RowBox[{"1233", " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}], "-", 
                RowBox[{"256", " ", 
                 SuperscriptBox["r", "10"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"20160", " ", 
                    SuperscriptBox["M", "6"]}], "-", 
                   RowBox[{"42888", " ", 
                    SuperscriptBox["M", "5"], " ", "r"}], "+", 
                   RowBox[{"53724", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"48006", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"26861", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "-", 
                   RowBox[{"8086", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                   RowBox[{"996", " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2496"}], " ", 
                    SuperscriptBox["M", "6"]}], "-", 
                   RowBox[{"89784", " ", 
                    SuperscriptBox["M", "5"], " ", "r"}], "+", 
                   RowBox[{"336532", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"433686", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"238973", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "-", 
                   RowBox[{"54862", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                   RowBox[{"2856", " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["a", "6"], " ", 
                 SuperscriptBox["r", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "24"}], " ", 
                    SuperscriptBox["M", "6"]}], "+", 
                   RowBox[{"3888", " ", 
                    SuperscriptBox["M", "5"], " ", "r"}], "+", 
                   RowBox[{"156566", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"501370", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"522733", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "-", 
                   RowBox[{"227620", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                   RowBox[{"35826", " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"121212", " ", 
              SuperscriptBox["a", "20"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"20056", " ", 
              SuperscriptBox["a", "18"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"416280", " ", 
              SuperscriptBox["a", "18"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"35168", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["M", "3"], " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"1377180", " ", 
              SuperscriptBox["a", "18"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"1054672", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"81568", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"8828896", " ", 
              SuperscriptBox["a", "16"], " ", "M", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"6136864", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"123392", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"5227824", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"22809800", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"9310976", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"39936", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "6"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"33208096", " ", 
              SuperscriptBox["a", "14"], " ", "M", " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"35410560", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"6582272", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"8496656", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"82495040", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"43917568", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"2555904", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "6"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"42513280", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", 
              SuperscriptBox["r", "7"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"103316736", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "7"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"43106304", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "7"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"3637760", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "8"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"66583552", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "8"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"66117632", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "8"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"18972672", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "6"], " ", 
              SuperscriptBox["r", "8"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"1242880", " ", 
              SuperscriptBox["a", "10"], " ", "M", " ", 
              SuperscriptBox["r", "9"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"20836352", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "9"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"2654208", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "9"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"6736128", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["r", "10"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"37791744", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "10"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"39075840", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "10"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"36532224", " ", 
              SuperscriptBox["a", "8"], " ", "M", " ", 
              SuperscriptBox["r", "11"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"60735488", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "11"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"8916992", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["r", "12"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"48470016", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "12"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"19644416", " ", 
              SuperscriptBox["a", "6"], " ", "M", " ", 
              SuperscriptBox["r", "13"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"3067904", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["r", "14"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"504", " ", 
              SuperscriptBox["a", "20"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"35064", " ", 
              SuperscriptBox["a", "18"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"217920", " ", 
              SuperscriptBox["a", "18"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"138544", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["M", "3"], " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"73584", " ", 
              SuperscriptBox["a", "18"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"1723704", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"141312", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"223488", " ", 
              SuperscriptBox["a", "16"], " ", "M", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"4653312", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"18176", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"40488", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"263936", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"5377664", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"18432", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "6"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"907968", " ", 
              SuperscriptBox["a", "14"], " ", "M", " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"995008", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"2789376", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"1159872", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"3772320", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"8012288", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"638976", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "6"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"4214080", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", 
              SuperscriptBox["r", "7"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"8519168", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "7"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"9062400", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "7"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"3330432", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "8"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"5453056", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "8"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"7080960", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "8"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"10429440", " ", 
              SuperscriptBox["a", "10"], " ", "M", " ", 
              SuperscriptBox["r", "9"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"4058624", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "9"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"3322368", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["r", "10"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"9380096", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "10"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"5613056", " ", 
              SuperscriptBox["a", "8"], " ", "M", " ", 
              SuperscriptBox["r", "11"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"1118208", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["r", "12"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"20052", " ", 
              SuperscriptBox["a", "20"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"16776", " ", 
              SuperscriptBox["a", "18"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"192072", " ", 
              SuperscriptBox["a", "18"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"70432", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["M", "3"], " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"122868", " ", 
              SuperscriptBox["a", "18"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"795120", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"79904", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"701280", " ", 
              SuperscriptBox["a", "16"], " ", "M", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"1567840", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"13824", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"401520", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"1434920", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"1380096", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"3072", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "6"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"1445280", " ", 
              SuperscriptBox["a", "14"], " ", "M", " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"641920", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"405504", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"755664", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"1178816", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"1025280", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"1853056", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", 
              SuperscriptBox["r", "7"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"610560", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "7"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"677376", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "8"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"865280", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "8"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"875776", " ", 
              SuperscriptBox["a", "10"], " ", "M", " ", 
              SuperscriptBox["r", "9"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"220416", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["r", "10"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"10", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"9360", " ", 
              SuperscriptBox["a", "20"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"3664", " ", 
              SuperscriptBox["a", "18"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"64032", " ", 
              SuperscriptBox["a", "18"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"16064", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["M", "3"], " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"47232", " ", 
              SuperscriptBox["a", "18"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"179104", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"18432", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"203552", " ", 
              SuperscriptBox["a", "16"], " ", "M", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"245376", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"1920", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "5"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"94992", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"248896", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"134976", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"232352", " ", 
              SuperscriptBox["a", "14"], " ", "M", " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"7584", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"79072", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"64560", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"79520", " ", 
              SuperscriptBox["a", "12"], " ", "M", " ", 
              SuperscriptBox["r", "7"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"21952", " ", 
              SuperscriptBox["a", "12"], " ", 
              SuperscriptBox["r", "8"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"12", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"1989", " ", 
              SuperscriptBox["a", "20"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"216", " ", 
              SuperscriptBox["a", "18"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"10218", " ", 
              SuperscriptBox["a", "18"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"1248", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["M", "3"], " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"6309", " ", 
              SuperscriptBox["a", "18"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"18192", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"1632", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "4"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"18336", " ", 
              SuperscriptBox["a", "16"], " ", "M", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"12576", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"4944", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"8760", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"4704", " ", 
              SuperscriptBox["a", "14"], " ", "M", " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"624", " ", 
              SuperscriptBox["a", "14"], " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"14", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"162", " ", 
              SuperscriptBox["a", "20"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"16", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox["a", "18"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"16", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"576", " ", 
              SuperscriptBox["a", "18"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"16", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["M", "3"], " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"16", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["a", "18"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"16", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"570", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"16", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["a", "16"], " ", "M", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"16", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"54", " ", 
              SuperscriptBox["a", "16"], " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"16", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "20"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"18", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "18"], " ", "M", " ", "r", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"18", " ", "\[Theta]"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "18"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"18", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
          RowBox[{"47185920", " ", 
           SuperscriptBox["gtt", "5"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "24"]}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.935589545634618*^9, 3.935589549099738*^9}, 
   3.935670590631285*^9, 3.9357561719035597`*^9, 3.9357562088497*^9, {
   3.9357562483831024`*^9, 3.935756248784984*^9}, {3.9357576061158285`*^9, 
   3.9357576065227394`*^9}, {3.935757639703307*^9, 3.935757639870784*^9}, {
   3.935757699476742*^9, 3.9357577411285553`*^9}, {3.9357578043941383`*^9, 
   3.935757805043792*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"680314ca-2b97-4c57-80b1-401e7dbb07f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The counterterms used in the paper: the uu and vv components, in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"u", ",", "v", ",", "\[Theta]", ",", "\[Phi]"}]}], 
   TraditionalForm]],ExpressionUUID->"7d5b0f08-ed2e-4b59-8f9f-d5a2a0a5669d"],
 ") coordinates, at the pole \[Theta]=0"
}], "Subsection",
 CellChangeTimes->{{3.935580365039156*^9, 3.935580384190516*^9}, {
   3.935581270729161*^9, 3.935581274378539*^9}, {3.9355828842334757`*^9, 
   3.9355828884430914`*^9}, 3.9355829562744193`*^9, {3.935584881344236*^9, 
   3.9355848846098156`*^9}, {3.9355963464759383`*^9, 
   3.935596400943568*^9}},ExpressionUUID->"28d53079-0b3d-46d4-ad62-\
3156f240f29f"],

Cell[TextData[{
 "We write ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["T", "yy"], "sing"], "(", "\[Omega]", ")"}], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "yy"], 
      SuperscriptBox["\[Omega]", "3"]}], "+", 
     RowBox[{
      SubscriptBox["B", "yy"], "\[Omega]"}]}]}], TraditionalForm]],
  ExpressionUUID->"6d306135-2061-4fe1-8c23-316d0d527d4f"],
 " at the pole \[Theta]=0 and given ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "yy"], TraditionalForm]],ExpressionUUID->
  "37f3b803-2fa6-4add-94f3-40edae332d7c"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["B", "yy"], TraditionalForm]],ExpressionUUID->
  "557ffd5f-e974-409c-8f8a-63fa0fbb19da"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "yy"], TraditionalForm]],ExpressionUUID->
  "e8acadac-18be-4cef-afb5-431e0caf7799"],
 ", where y=u or v.\n\[OpenCurlyDoubleQuote]tran\[CloseCurlyDoubleQuote] is a \
change of basis matrix, from (t,r,\[Theta],\[Phi]) to (u,v,\[Theta],\[Phi]) \
with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u", "=", 
    RowBox[{
     SubscriptBox["r", "*"], "-", "t"}]}], TraditionalForm]],ExpressionUUID->
  "3e737387-5305-4dcb-8664-dcd15b64a224"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"v", "=", 
    RowBox[{
     SubscriptBox["r", "*"], "+", "t"}]}], TraditionalForm]],ExpressionUUID->
  "ffed4faa-bec3-4f75-a659-183b5535e2f8"],
 ".\nHere the azimuthal coordinate is taken to be the standard BL \[Phi], but \
note that, as remarked in the main text before Eq. (3.12), the result holds \
also when taking ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", "-"], TraditionalForm]],ExpressionUUID->
  "5ba7ca58-1012-4ed1-8cdf-ce5094c2447a"],
 " or ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", "+"], TraditionalForm]],ExpressionUUID->
  "597c02f6-ced9-4642-bcad-c533a5953a22"],
 " in place of \[Phi]."
}], "Text",
 CellChangeTimes->{{3.935597720131379*^9, 3.9355978095738287`*^9}, 
   3.9356055106189985`*^9, {3.935608245789548*^9, 3.935608250049964*^9}, {
   3.9356092661808662`*^9, 3.9356093654911237`*^9}, {3.9357601509156055`*^9, 
   3.935760247669701*^9}, {3.935760428671339*^9, 
   3.9357604789742765`*^9}},ExpressionUUID->"26d22bb9-52c2-4381-a16b-\
ab673ac3a6df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tran", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], 
        FractionBox["\[CapitalDelta]", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["a", "2"]}]]}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       RowBox[{
        FractionBox["1", "2"], 
        FractionBox["\[CapitalDelta]", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["a", "2"]}]]}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7594998914487653`*^9, 3.759499904922401*^9}, {
   3.7595020200937114`*^9, 3.759502097824164*^9}, {3.759502254926236*^9, 
   3.759502262716281*^9}, {3.759502293958803*^9, 3.75950229502988*^9}, {
   3.7595027312753396`*^9, 3.759502733679614*^9}, {3.7595552819618163`*^9, 
   3.759555401437851*^9}, 3.759555465734972*^9, 3.7603098300527754`*^9, {
   3.7720892356902027`*^9, 3.772089264365799*^9}, {3.7720893833629136`*^9, 
   3.7720894063777113`*^9}, {3.772089508354551*^9, 3.7720896379659452`*^9}, {
   3.792734052710249*^9, 3.792734117570426*^9}, 3.7927341548472557`*^9, {
   3.792734610383501*^9, 3.7927346126001825`*^9}, {3.9355807365701637`*^9, 
   3.935580827433976*^9}, {3.9355845943042297`*^9, 3.9355845969996414`*^9}, {
   3.9355847651660786`*^9, 3.935584769073947*^9}, {3.935584854093408*^9, 
   3.9355848776484833`*^9}, {3.935584980427635*^9, 3.9355850002496767`*^9}, {
   3.9355850349255543`*^9, 3.93558503826043*^9}, {3.9355880879807425`*^9, 
   3.9355880905839586`*^9}, {3.9355897214327674`*^9, 3.935589721606822*^9}, {
   3.9355897853077765`*^9, 3.9355897950909023`*^9}, {3.9355964083143425`*^9, 
   3.9355964619180565`*^9}, {3.9355976447067227`*^9, 3.9355976483852606`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"2880d425-0e0b-4d74-8ed5-c6947ec0b159"],

Cell[TextData[{
 "The coefficients of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Omega]", "3"], TraditionalForm]],ExpressionUUID->
  "eb382181-dfe4-4673-9186-2420c1dadf3d"],
 " at \[Theta]=0, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "uu"], "=", 
    SubscriptBox["A", "vv"]}], TraditionalForm]],ExpressionUUID->
  "4c6f9187-074e-4bf5-a17c-651e456574a3"],
 " (here the uu component is explicitly taken, but one may see the vv \
component is exactly the same by replacing [[1,1]] by [[2,2]])"
}], "Text",
 CellChangeTimes->{{3.9356093820195484`*^9, 3.935609535682148*^9}, {
  3.9357600752499833`*^9, 3.935760077431384*^9}, {3.9357601278686438`*^9, 
  3.9357601284162416`*^9}, {3.9357604152166853`*^9, 
  3.9357604164808393`*^9}},ExpressionUUID->"d5d289cb-6ec6-46ab-8e1a-\
003fb030f733"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Auu", "=", 
  RowBox[{"Avv", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tran", ".", "A\[Alpha]\[Beta]", ".", 
        RowBox[{"Transpose", "[", "tran", "]"}]}], "/.", 
       RowBox[{"\[Theta]", "->", "0"}]}], ")"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7595028051134653`*^9, 3.7595028117597866`*^9}, {
   3.7595028566422105`*^9, 3.7595028927539654`*^9}, {3.759503244933957*^9, 
   3.7595032457724075`*^9}, 3.759554519249908*^9, {3.7595554694843173`*^9, 
   3.7595554820996485`*^9}, 3.759555640719742*^9, 3.8178177490148177`*^9, {
   3.8178177904963837`*^9, 3.8178177937014046`*^9}, {3.935584603305752*^9, 
   3.9355846052322607`*^9}, 3.935585432340737*^9, {3.9355872276949387`*^9, 
   3.935587229277912*^9}, {3.9355873676720552`*^9, 3.935587372196655*^9}, {
   3.9355877142456913`*^9, 3.935587766448351*^9}, {3.9355897091106205`*^9, 
   3.935589742505295*^9}, {3.9355965031011667`*^9, 3.935596516717924*^9}, {
   3.935665021034171*^9, 3.93566502856598*^9}, {3.9357576505340233`*^9, 
   3.9357576558462315`*^9}, {3.9357578292549877`*^9, 3.9357578305563326`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"27b6ed0f-8765-47d2-b1fa-3bb12df056d5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["a", "2"], "+", 
   SuperscriptBox["r", "2"]}], 
  RowBox[{"12", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{{3.9355877242801356`*^9, 3.9355877317603264`*^9}, 
   3.935587767504343*^9, 3.935587851353666*^9, 3.9355879589955835`*^9, 
   3.9355897615988455`*^9, 3.9355898573531804`*^9, 3.9355899680042486`*^9, 
   3.93559646638168*^9, 3.935596508494568*^9, 3.9355965509058795`*^9, 
   3.935665798675727*^9, 3.9357578327297688`*^9, 3.9357605143203354`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"6de9bee3-dc78-48e8-ae9b-eb5587a206fd"]
}, Open  ]],

Cell[TextData[{
 "The coefficients of ",
 Cell[BoxData[
  FormBox["\[Omega]", TraditionalForm]],ExpressionUUID->
  "46257d7f-c4a5-4540-8e27-c3da88a86718"],
 " at \[Theta]=0, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["B", "uu"], "=", 
    SubscriptBox["B", "vv"]}], TraditionalForm]],ExpressionUUID->
  "6d3f30a4-f8a3-4a6f-9567-2f9a4627d366"],
 " (see remark above)"
}], "Text",
 CellChangeTimes->{{3.9356093820195484`*^9, 3.9356095673501396`*^9}, {
  3.935760108916436*^9, 
  3.9357601114081287`*^9}},ExpressionUUID->"af933125-6dbd-4944-8907-\
0186e06998ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Buu", "=", 
  RowBox[{"Bvv", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tran", ".", "B\[Alpha]\[Beta]", ".", 
        RowBox[{"Transpose", "[", "tran", "]"}]}], "/.", 
       RowBox[{"\[Theta]", "->", "0"}]}], ")"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7595028051134653`*^9, 3.7595028117597866`*^9}, {
   3.7595028566422105`*^9, 3.7595028927539654`*^9}, {3.759503244933957*^9, 
   3.7595032457724075`*^9}, 3.759554519249908*^9, {3.7595546360202904`*^9, 
   3.759554638905528*^9}, {3.7595554918161983`*^9, 3.7595555004535913`*^9}, {
   3.7595556354789104`*^9, 3.759555635840244*^9}, 3.818661724307515*^9, {
   3.9355854430316625`*^9, 3.9355854446722727`*^9}, {3.9355855233108315`*^9, 
   3.935585523644907*^9}, 3.9355872322922335`*^9, {3.935587389565897*^9, 
   3.93558739311267*^9}, {3.9355877202470026`*^9, 3.9355877717820187`*^9}, {
   3.935589744082921*^9, 3.935589747532941*^9}, {3.9355964872761946`*^9, 
   3.9355964886054583`*^9}, 3.9356650312426057`*^9, {3.935757660343231*^9, 
   3.935757664499302*^9}, {3.9357578353669863`*^9, 3.9357578363546753`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"db837e84-5e95-43c0-88e2-a7aa732532ec"],

Cell[BoxData[
 FractionBox[
  RowBox[{"M", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M"}], "-", 
        RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
     SuperscriptBox["r", "3"]}], ")"}]}], 
  RowBox[{"24", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{{3.9355877453779726`*^9, 3.935587772077938*^9}, 
   3.9355878522425127`*^9, {3.9355898598571076`*^9, 3.935589862731374*^9}, 
   3.935589970388088*^9, 3.935596471258604*^9, 3.9356657987445235`*^9, 
   3.9357578368706427`*^9, 3.93576051434163*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"a0d307a2-7020-402d-884f-4ef7f42f4528"]
}, Open  ]],

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["T", "yy"], "sing"], "(", "\[Omega]", ")"}], 
   TraditionalForm]],ExpressionUUID->"e0ee8bbc-74d3-4379-ac49-9b86899ebfe0"],
 " appearing in Eq. (3.49) in the main text: "
}], "Text",
 CellChangeTimes->{{3.935596960816037*^9, 3.9355970038819704`*^9}, {
  3.9356095832280436`*^9, 
  3.9356095932062683`*^9}},ExpressionUUID->"b23f4594-51fc-4102-8570-\
20ec6bb09128"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tsinguu", "=", 
  RowBox[{"Tsingvv", "=", 
   RowBox[{
    RowBox[{"Auu", " ", 
     SuperscriptBox["\[Omega]", "3"]}], "+", 
    RowBox[{"Buu", " ", "\[Omega]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9355968976712275`*^9, 3.9355969443251753`*^9}, {
  3.9357576744527564`*^9, 3.9357576768402987`*^9}, {3.9357579323590097`*^9, 
  3.9357579370263567`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"d3542ecf-f9c5-4e66-ab9d-ee65a83a7cbd"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"M", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", 
         RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
      SuperscriptBox["r", "3"]}], ")"}], " ", "\[Omega]"}], 
   RowBox[{"24", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}]}]], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["r", "2"]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", "3"]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{3.9355969448364844`*^9, 3.9356657987624884`*^9, 
  3.935757841306128*^9, 3.935757938931546*^9, 3.9357605143703923`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"6c1668b2-b396-4783-81d6-5a78925c58a6"]
}, Open  ]],

Cell[TextData[{
 "The finite counterterm at \[Theta]=0, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["e", "uu"], "=", 
    SubscriptBox["e", "vv"]}], TraditionalForm]],ExpressionUUID->
  "b45c4589-7518-4ab9-aedc-2a01f3f2aba2"],
 " (see remark above), which is given in Eq. (3.50) in the main text:"
}], "Text",
 CellChangeTimes->{{3.9356093820195484`*^9, 3.9356095673501396`*^9}, {
  3.9356096230225534`*^9, 
  3.9356096529359818`*^9}},ExpressionUUID->"47f4a525-6833-4ca3-9b66-\
585710c9cfe3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"euu", "=", 
  RowBox[{"evv", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tran", ".", "e\[Alpha]\[Beta]", ".", 
        RowBox[{"Transpose", "[", "tran", "]"}]}], "/.", 
       RowBox[{"\[Theta]", "->", "0"}]}], ")"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7595028051134653`*^9, 3.7595028117597866`*^9}, {
   3.7595028566422105`*^9, 3.7595028927539654`*^9}, {3.759503244933957*^9, 
   3.7595032457724075`*^9}, 3.759554519249908*^9, {3.7595546360202904`*^9, 
   3.759554638905528*^9}, {3.759554806027367*^9, 3.7595548119078293`*^9}, {
   3.7595555073860435`*^9, 3.7595555152581935`*^9}, 3.79273420461351*^9, 
   3.7927342802089186`*^9, 3.8186617457539215`*^9, {3.935585591339974*^9, 
   3.935585624541919*^9}, 3.9355872331948338`*^9, {3.935587395303791*^9, 
   3.9355873984817314`*^9}, {3.935587736418285*^9, 3.935587743503599*^9}, {
   3.935587780437948*^9, 3.935587782140583*^9}, {3.9355897502976556`*^9, 
   3.9355897534109755`*^9}, {3.9355964786541557`*^9, 3.935596480206293*^9}, {
   3.935757845956542*^9, 3.9357578476273136`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"0236f679-fdd1-4efb-aadc-05e2e227a136"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["M", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18", " ", 
       SuperscriptBox["a", "10"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "11"}], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"15", " ", "M", " ", "r"}], "-", 
         RowBox[{"216", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "81"}], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"99", " ", "M", " ", "r"}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "334"}], " ", 
          SuperscriptBox["M", "2"]}], "+", 
         RowBox[{"55", " ", "M", " ", "r"}], "+", 
         RowBox[{"68", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"297", " ", 
          SuperscriptBox["M", "2"]}], "-", 
         RowBox[{"298", " ", "M", " ", "r"}], "+", 
         RowBox[{"73", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"29", " ", 
          SuperscriptBox["M", "2"]}], "-", 
         RowBox[{"410", " ", "M", " ", "r"}], "+", 
         RowBox[{"138", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"1440", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}], ")"}], "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.9355877474405255`*^9, 3.9355877825754275`*^9, {3.9355878558670645`*^9, 
   3.9355878612751746`*^9}, 3.935589973967437*^9, 3.935596475698003*^9, 
   3.9356657991457324`*^9, 3.9357578481704817`*^9, 3.93576051440205*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"021c7961-970d-44f2-8985-95ef764fb982"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{951., 523.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.4 Inherited,
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (August 22, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"aa199cc6-8c39-49b4-8e21-1b059486275b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1000, 16, 110, "Text",ExpressionUUID->"c6cedcad-c5d4-4e56-993f-2246945c0b3d"],
Cell[CellGroupData[{
Cell[1583, 40, 378, 5, 221, "Title",ExpressionUUID->"8d9db75f-3a16-46a4-b2d5-cf686c4794ef"],
Cell[1964, 47, 2506, 46, 236, "Text",ExpressionUUID->"3d77cbfd-57fa-49ae-a4ec-6f64ea452123"],
Cell[4473, 95, 1752, 43, 128, "Input",ExpressionUUID->"886214ae-cd29-47a3-a6cc-c58e0418f2ec"],
Cell[CellGroupData[{
Cell[6250, 142, 394, 11, 74, "Subtitle",ExpressionUUID->"c4b77f18-a37e-429e-82a9-c52a2f68da5f"],
Cell[6647, 155, 932, 19, 110, "Text",ExpressionUUID->"75829da9-f6c2-476d-afee-3738049191a5"],
Cell[7582, 176, 971, 26, 75, "Input",ExpressionUUID->"1c735c2b-0b69-431f-bd9a-7d74da6e476b"],
Cell[8556, 204, 1677, 44, 45, "Input",ExpressionUUID->"7af60bb8-603d-46cd-9b0c-cab3adbdc7c4"],
Cell[10236, 250, 166, 2, 67, "Input",ExpressionUUID->"bfc2ed53-c042-4819-8c1a-4b82d452719a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10439, 257, 408, 11, 76, "Subtitle",ExpressionUUID->"aa60bd87-e1d7-4dfe-aea8-13a23bd51123"],
Cell[10850, 270, 3406, 79, 335, "Text",ExpressionUUID->"f5e23d7d-1ef2-4d74-bbf1-13a96bb946fb"],
Cell[CellGroupData[{
Cell[14281, 353, 303, 6, 75, "Subsection",ExpressionUUID->"8b54e188-3821-4664-ac5b-ae921cb15731"],
Cell[14587, 361, 427, 8, 45, "Text",ExpressionUUID->"df14bca4-f9bd-4536-8293-ac277fa4d838"],
Cell[15017, 371, 5941, 155, 230, "Input",ExpressionUUID->"ebc9c5d9-27ec-4977-831f-7cb51a80822c"],
Cell[20961, 528, 285, 4, 48, "Text",ExpressionUUID->"636e4d5b-211f-4012-9eef-09e54f4d8a62"],
Cell[21249, 534, 9600, 242, 216, "Input",ExpressionUUID->"6d4b2b76-ee5c-44e3-86c8-b1160401aef4"],
Cell[30852, 778, 605, 11, 40, "Input",ExpressionUUID->"d391c605-6ef3-4508-80e7-33a9210454b9"],
Cell[31460, 791, 274, 4, 48, "Text",ExpressionUUID->"39b0e60b-b748-41ff-9731-c212a367adeb"],
Cell[31737, 797, 219223, 4859, 222, "Input",ExpressionUUID->"680314ca-2b97-4c57-80b1-401e7dbb07f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250997, 5661, 684, 14, 112, "Subsection",ExpressionUUID->"28d53079-0b3d-46d4-ad62-3156f240f29f"],
Cell[251684, 5677, 2262, 65, 143, "Text",ExpressionUUID->"26d22bb9-52c2-4381-a16b-ab673ac3a6df"],
Cell[253949, 5744, 2169, 45, 65, "Input",ExpressionUUID->"2880d425-0e0b-4d74-8ed5-c6947ec0b159"],
Cell[256121, 5791, 813, 20, 79, "Text",ExpressionUUID->"d5d289cb-6ec6-46ab-8e1a-003fb030f733"],
Cell[CellGroupData[{
Cell[256959, 5815, 1301, 24, 39, "Input",ExpressionUUID->"27b6ed0f-8765-47d2-b1fa-3bb12df056d5"],
Cell[258263, 5841, 842, 21, 77, "Output",ExpressionUUID->"6de9bee3-dc78-48e8-ae9b-eb5587a206fd"]
}, Open  ]],
Cell[259120, 5865, 574, 17, 48, "Text",ExpressionUUID->"af933125-6dbd-4944-8907-0186e06998ac"],
Cell[CellGroupData[{
Cell[259719, 5886, 1301, 24, 39, "Input",ExpressionUUID->"db837e84-5e95-43c0-88e2-a7aa732532ec"],
Cell[261023, 5912, 1079, 32, 80, "Output",ExpressionUUID->"a0d307a2-7020-402d-884f-4ef7f42f4528"]
}, Open  ]],
Cell[262117, 5947, 464, 13, 49, "Text",ExpressionUUID->"b23f4594-51fc-4102-8570-20ec6bb09128"],
Cell[CellGroupData[{
Cell[262606, 5964, 458, 10, 40, "Input",ExpressionUUID->"d3542ecf-f9c5-4e66-ab9d-ee65a83a7cbd"],
Cell[263067, 5976, 1491, 49, 80, "Output",ExpressionUUID->"6c1668b2-b396-4783-81d6-5a78925c58a6"]
}, Open  ]],
Cell[264573, 6028, 506, 13, 79, "Text",ExpressionUUID->"47f4a525-6833-4ca3-9b66-585710c9cfe3"],
Cell[CellGroupData[{
Cell[265104, 6045, 1271, 24, 39, "Input",ExpressionUUID->"0236f679-fdd1-4efb-aadc-05e2e227a136"],
Cell[266378, 6071, 2734, 81, 112, "Output",ExpressionUUID->"021c7961-970d-44f2-8985-95ef764fb982"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


